A simple improvement on Kerman's approximation to the median of the beta distribution

Kerman's approximation to the median of the Beta$(\alpha,\beta)$ distribution is the ratio $g(\alpha)/(g(\alpha) + g(\beta))$ with $g(x) = x - 1/3$, using the first two terms of the asymptotic expansion of the median of the standard gamma distribution. We extend this elegant ratio form to the one-parameter family with $g(x) = x - 1/3 + c_1/x$, in which $c_1 = 0$ gives Kerman's. For large shape parameters along any ray $\beta = r\alpha$ with $r > 1$, the resulting approximation is eventually a lower bound on the median if $c_1 \le 8/405$ and an upper bound if $c_1 \ge 1/45$. We recommend $c_1 = 1/36$ for its simplicity: it makes $g(x) = (x - 1/6)^2/x$ a perfect square over $x$, and it is within 1% of the minimax value of $c_1$ for $\alpha, \beta \ge 1$ under several error measures, while the theoretically distinguished values $8/405$ and $1/45$ are less accurate. The approximation is then $((\alpha - 1/6)^2/\alpha)/((\alpha - 1/6)^2/\alpha + (\beta - 1/6)^2/\beta)$. Its relative error lies between -0.171% and +0.212% for all $1 \le \alpha \le \beta$, compared with up to -3.8% for Kerman's. It is more accurate than Kerman's approximation wherever the latter is defined, with relative error never more than 13/32 of Kerman's, the ratio approached asymptotically. The same $g(\alpha)$ is a useful approximation to the gamma distribution median, overestimating it by at most 0.212% for shape parameter $\alpha \ge 1$.

==> anc/paper0_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The ratio-form family $g_c(x) = x - \\tfrac{1}{3} + c/x$\n",
    "\n",
    "Standalone figures for a short note on beta median approximations $g_c(\\alpha)/(g_c(\\alpha)+g_c(\\beta))$, from Kerman's ($c = 0$) up, with the recommended $c = 1/36$, $g(x) = (x - \\tfrac{1}{6})^2/x$, highlighted. The first cell writes the module; edit it there (styles, ranges, `SLOG_UNIT`) and rerun.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "%%writefile paper0_figures.py\n",
    "\"\"\"Figures for \"paper 0\": the ratio-form family g_c(x) = x - 1/3 + c/x.\n",
    "\n",
    "The ratio forms are nu_c(alpha, beta) = g_c(alpha) / (g_c(alpha) + g_c(beta)).\n",
    "Highlighted: Kerman (c = 0), the asymptotic-series coefficient c = 8/405, the\n",
    "recommended c = 1/36 (g = (x - 1/6)^2 / x), and the c minimizing the worst\n",
    "error over alpha >= 1/3. The gray family (c = k/405, k = 0..15) is used only\n",
    "in the two stabilized-log figures.\n",
    "\n",
    "Three figures, each returned as a matplotlib Figure:\n",
    "  fig_gamma_limit  relative error of g_c as a gamma median approximation\n",
    "                   (the beta median's beta -> infinity limit), stabilized-log scale\n",
    "  fig_beta_range   range of the beta median's relative error over all beta >= alpha,\n",
    "                   stabilized-log scale\n",
    "  fig_beta_rel     relative error for selected beta values, alpha on a log axis\n",
    "                   (or arctan, as in paper 1), linear scale to +/-4%\n",
    "\"\"\"\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.scale import FuncScale\n",
    "from scipy.special import betaincinv, gammaincinv\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Style: drawn at the printed size, 0.8 of a 19 cm single-column line width\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "LINE_WIDTH_IN = 19 / 2.54          # single-column text width\n",
    "PRINT_WIDTH = 0.8 * LINE_WIDTH_IN  # figure width as printed: \\includegraphics[width=0.8\\linewidth]\n",
    "MIN_FONT_PT = 9.0                  # smallest text, including legends\n",
    "FIGSIZE = (PRINT_WIDTH, PRINT_WIDTH / 1.6)   # drawn at printed size, so 1 pt is 1 pt\n",
    "FONT = MIN_FONT_PT\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"STIXGeneral\", \"mathtext.fontset\": \"stix\", \"font.size\": FONT,\n",
    "    \"axes.linewidth\": 0.6, \"xtick.direction\": \"in\", \"ytick.direction\": \"in\",\n",
    "    \"xtick.top\": True, \"ytick.right\": True, \"lines.linewidth\": 1.0,\n",
    "    \"savefig.bbox\": \"tight\", \"savefig.pad_inches\": 0.02, \"pdf.fonttype\": 42, \"ps.fonttype\": 42,\n",
    "})\n",
    "\n",
    "RED, BLUE, BLACK, CYAN = \"#ff0000\", \"#0000ff\", \"#000000\", \"#00ffff\"\n",
    "MAGENTA = \"#ff00ff\"\n",
    "ORANGE = \"#e07000\"\n",
    "GREEN = \"#008800\"\n",
    "FAMILY_GRAY = \"#a0a0a0\"\n",
    "\n",
    "K_MAX = 15                                  # c = k/405, k = 0..15 (15/405 = 1/27)\n",
    "FAMILY_C = np.arange(K_MAX + 1) / 405.0\n",
    "C_SERIES = 8 / 405\n",
    "C_B3 = 1 / 36\n",
    "# c minimizing the worst relative error over all alpha >= 1/2, beta >= alpha\n",
    "# (worst error 1.05%); see minimax_c() below. For alpha >= 1 the minimax c is\n",
    "# 11.15/405 = 0.02754, close to 1/36 = 11.25/405.\n",
    "C_MINIMAX_HALF = 0.031403\n",
    "# Over alpha >= 1/3 (the domain of posteriors under Kerman's neutral Beta(1/3, 1/3)\n",
    "# prior): 13.21/405, worst error 2.44%, both extremes at alpha = 1/3.\n",
    "C_MINIMAX_THIRD = 0.032615\n",
    "\n",
    "# (c or \"wh\", color, linestyle, linewidth, label)\n",
    "HIGHLIGHTS = [\n",
    "    (0.0, RED, \"--\", 0.8, r\"$c_1 = 0$ (Kerman)\"),\n",
    "    (C_SERIES, BLACK, \"-\", 0.5, r\"$c_1 = 8/405$ (series)\"),\n",
    "    (C_B3, MAGENTA, \"-\", 1.0, r\"$c_1 = 1/36$\"),\n",
    "    (C_MINIMAX_THIRD, GREEN, \"-\", 0.8, r\"$c_1 = 0.0326$ (minimax, $\\alpha \\geq \\frac{1}{3}$)\"),\n",
    "]\n",
    "# older approximations, added to fig_beta_rel when REL_SHOW_CLASSICAL\n",
    "CLASSICAL = [\n",
    "    (\"wh\", BLUE, \"-.\", 0.8, \"Paulson (Wilson\\u2013Hilferty)\"),\n",
    "    # (\"carter\", ORANGE, (0, (5, 1.5, 1, 1.5, 1, 1.5)), 0.8, r\"Carter\"),   # mostly off scale; text only\n",
    "]\n",
    "REL_SHOW_CLASSICAL = True\n",
    "FAMILY_LABEL = r\"gray: $c_1 = k/405$, $k = 0, \\ldots, 15$\"\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# The family\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "def g(x, c):\n",
    "    \"\"\"g_c(x) = x - 1/3 + c/x; for c = \"wh\" Paulson's Wilson--Hilferty form x (1 - 1/(9x))^3;\n",
    "    for c = \"carter\" the beta -> infinity (gamma) limit of Carter's (1947) median, x exp(-(2/3) u (1 - u)),\n",
    "    u = 1/(2x - 1).\"\"\"\n",
    "    if c == \"wh\":\n",
    "        return x * (1 - 1 / (9 * x)) ** 3\n",
    "    if c == \"carter\":\n",
    "        u = 1 / (2 * x - 1)\n",
    "        return x * np.exp(-2 / 3 * u * (1 - u))\n",
    "    if isinstance(c, tuple):               # (c1, c2): x - 1/3 + c1/x + c2/x^2\n",
    "        return x - 1 / 3 + c[0] / x + c[1] / x ** 2\n",
    "    return x - 1 / 3 + c / x\n",
    "\n",
    "\n",
    "def alpha_min(c):\n",
    "    \"\"\"Where each curve starts (the minimax curve: at alpha = 1/2, its fitted domain): the smallest alpha beyond which g_c is positive\n",
    "    and increasing, so the ratio form is positive and well behaved.\n",
    "\n",
    "    For c < 1/36 that is the larger zero of g_c (error -> -100% there); for\n",
    "    c = 1/36 the double zero 1/6; for c > 1/36, where g_c has no zero, the\n",
    "    minimum of g_c at sqrt(c), below which g_c turns back up as alpha -> 0.\n",
    "    \"\"\"\n",
    "    if c == \"wh\":\n",
    "        return 1 / 9                       # Wilson--Hilferty: zero at 1/9\n",
    "    if c == \"carter\":\n",
    "        return 0.5                         # Carter: singular at 1/2\n",
    "    if c == C_MINIMAX_HALF:\n",
    "        return 0.5                         # drawn only on the domain it was fitted to\n",
    "    if c == C_MINIMAX_THIRD:\n",
    "        return 1 / 3\n",
    "    disc = 1 / 9 - 4 * c\n",
    "    if disc > 0:\n",
    "        return (1 / 3 + np.sqrt(disc)) / 2\n",
    "    return np.sqrt(c)\n",
    "\n",
    "\n",
    "def ratio_form(a, b, c):\n",
    "    \"\"\"The ratio form g(a)/(g(a) + g(b)); for c = \"carter\", Carter's (1947) z-distribution formula\n",
    "    at the median, which is not a ratio form: logit = log(a/b) - (2/3)(u - v)(1 - u - v).\"\"\"\n",
    "    if c == \"carter\":\n",
    "        u, v = 1 / (2 * a - 1), 1 / (2 * b - 1)\n",
    "        return 1 / (1 + (b / a) * np.exp(2 / 3 * (u - v) * (1 - u - v)))\n",
    "    if callable(c):                        # c1 depending on both shape parameters, c(a, b)\n",
    "        cc = c(a, b)\n",
    "        ga, gb = a - 1 / 3 + cc / a, b - 1 / 3 + cc / b\n",
    "    else:\n",
    "        ga, gb = g(a, c), g(b, c)\n",
    "    return ga / (ga + gb)\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Stabilized-log scale: sign(e) log(1 + |e|/SLOG_UNIT), e the relative error\n",
    "# as a fraction. SLOG_UNIT = 0.01 is log(1 + |percent error|): linear below\n",
    "# about 1%, logarithmic above. A smaller unit (say 0.001) spreads out the\n",
    "# region below 1% more.\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "SLOG_UNIT = 0.01\n",
    "\n",
    "\n",
    "def _slog(e):\n",
    "    return np.sign(e) * np.log1p(np.abs(e) / SLOG_UNIT)\n",
    "\n",
    "\n",
    "def _islog(z):\n",
    "    return np.sign(z) * np.expm1(np.abs(z)) * SLOG_UNIT\n",
    "\n",
    "\n",
    "def _pct(v):\n",
    "    p = 100 * v\n",
    "    return \"0\" if v == 0 else (f\"{p:+.0f}%\" if abs(p) >= 1 else f\"{p:+g}%\")\n",
    "\n",
    "\n",
    "def _slog_axis(ax, ylim=(-1, 1)):\n",
    "    ax.set_yscale(FuncScale(ax, (_slog, _islog)))\n",
    "    ticks = [-1, -0.1, -0.01, -0.001, 0, 0.001, 0.01, 0.1, 1]\n",
    "    # label only ticks far enough from zero on this scale to have room\n",
    "    z = {v: _slog(v) for v in ticks}\n",
    "    keep = {v for v in ticks if v == 0 or abs(z[v]) >= 0.35}\n",
    "    ax.set_yticks(ticks)\n",
    "    ax.set_yticklabels([_pct(v).replace(\"-\", \"\\u2212\") if v in keep else \"\" for v in ticks])\n",
    "    ax.set_ylim(*ylim)\n",
    "    ax.axhline(0, color=BLACK, linewidth=0.5)\n",
    "    unit = f\"{100 * SLOG_UNIT:g}\\\\%\"\n",
    "    ax.set_ylabel(rf\"relative error $e$, scaled as $\\log(1 + |e|/{unit})$\")\n",
    "\n",
    "\n",
    "def _alpha_log_axis(ax, lo=0.1, hi=100):\n",
    "    ax.set_xscale(\"log\")\n",
    "    ax.set_xlim(lo, hi)\n",
    "    ax.set_xlabel(r\"$\\alpha$\")\n",
    "\n",
    "\n",
    "def _alphas(c, hi=100, n=600):\n",
    "    lo = alpha_min(c) * (1 + 1e-4)\n",
    "    return np.logspace(np.log10(lo), np.log10(hi), n)\n",
    "\n",
    "\n",
    "LEGEND_LOC = {\"fig_gamma_limit\": \"lower right\", \"fig_beta_range\": \"lower right\",\n",
    "              \"fig_beta_rel\": \"upper right\"}\n",
    "\n",
    "\n",
    "def _legend(ax, where, gray_label=FAMILY_LABEL.replace(\"gray: \", \"\")):\n",
    "    \"\"\"Framed legend inside the axes; the gray family is the last entry, if any.\"\"\"\n",
    "    handles, labels = ax.get_legend_handles_labels()\n",
    "    if gray_label:\n",
    "        handles = handles + [plt.Line2D([], [], color=FAMILY_GRAY, linewidth=0.8)]\n",
    "        labels = labels + [gray_label]\n",
    "    ax.legend(handles, labels, loc=LEGEND_LOC[where],\n",
    "              fontsize=FONT, frameon=True, framealpha=1.0, handlelength=2.4)\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Figures\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "def fig_gamma_limit():\n",
    "    \"\"\"g_c(alpha) / nu_Gamma(alpha) - 1: the beta -> infinity limit.\"\"\"\n",
    "    fig, ax = plt.subplots(figsize=FIGSIZE)\n",
    "    for c in FAMILY_C:\n",
    "        a = _alphas(c)\n",
    "        ax.plot(a, g(a, c) / gammaincinv(a, 0.5) - 1, color=FAMILY_GRAY, linewidth=0.5)\n",
    "    for c, color, ls, lw, label in HIGHLIGHTS:\n",
    "        a = _alphas(c)\n",
    "        ax.plot(a, g(a, c) / gammaincinv(a, 0.5) - 1, color=color, linestyle=ls,\n",
    "                linewidth=lw, label=label)\n",
    "    _alpha_log_axis(ax)\n",
    "    _slog_axis(ax)\n",
    "    _legend(ax, \"fig_gamma_limit\")\n",
    "    return fig\n",
    "\n",
    "\n",
    "def _beta_range(c, a, ratios=np.logspace(0, 6, 241), beta_max=1e6):\n",
    "    \"\"\"Min and max relative error over beta = r alpha >= alpha, for each alpha.\"\"\"\n",
    "    A = a[:, None]\n",
    "    B = A * ratios[None, :]\n",
    "    B = np.where(B <= beta_max, B, np.nan)\n",
    "    with np.errstate(all=\"ignore\"):\n",
    "        e = ratio_form(A, B, c) / betaincinv(A, B, 0.5) - 1\n",
    "    return np.nanmin(e, axis=1), np.nanmax(e, axis=1)\n",
    "\n",
    "\n",
    "def fig_beta_range():\n",
    "    \"\"\"Range of the relative error over all beta >= alpha.\"\"\"\n",
    "    fig, ax = plt.subplots(figsize=FIGSIZE)\n",
    "    for c in FAMILY_C:\n",
    "        a = _alphas(c, n=300)\n",
    "        lo, hi = _beta_range(c, a)\n",
    "        ax.plot(a, lo, color=FAMILY_GRAY, linewidth=0.5)\n",
    "        ax.plot(a, hi, color=FAMILY_GRAY, linewidth=0.5)\n",
    "    for c, color, ls, lw, label in HIGHLIGHTS:\n",
    "        a = _alphas(c, n=300)\n",
    "        lo, hi = _beta_range(c, a)\n",
    "        ax.plot(a, lo, color=color, linestyle=ls, linewidth=lw, label=label)\n",
    "        ax.plot(a, hi, color=color, linestyle=ls, linewidth=lw)\n",
    "    _alpha_log_axis(ax)\n",
    "    _slog_axis(ax)\n",
    "    _legend(ax, \"fig_beta_range\")\n",
    "    return fig\n",
    "\n",
    "\n",
    "BETAS = [1, 2, 5, 20]\n",
    "REL_FAMILY_C = np.arange(0, K_MAX + 1, 3) / 405.0   # every third member, to limit clutter\n",
    "\n",
    "\n",
    "REL_X_AXIS = \"atan\"       # \"atan\" (as in paper 1, cropped at REL_ALPHA_MIN) or \"log\"\n",
    "REL_ALPHA_MIN = 0.15      # left edge of the alpha axis\n",
    "REL_SHOW_FAMILY = False   # gray family members in fig_beta_rel\n",
    "REL_EXTEND_MINIMAX = True  # continue the alpha >= 1/3 minimax curves below 1/3, thin\n",
    "REL_SHOW_ENVELOPE = True   # dotted envelope: min and max error over all beta >= alpha\n",
    "ENVELOPE_TINT = 0.15       # mix of each curve color with white for its envelope\n",
    "ENVELOPE_LW = 1.1\n",
    "\n",
    "\n",
    "def _tint(color, t=ENVELOPE_TINT):\n",
    "    from matplotlib.colors import to_rgb\n",
    "    return tuple(1 - (1 - v) * (1 - t) for v in to_rgb(color))\n",
    "\n",
    "\n",
    "def _envelope(c, a, ratios=np.logspace(0, 7, 351), beta_max=1e7):\n",
    "    \"\"\"Min and max relative error over beta >= alpha, including beta -> infinity.\"\"\"\n",
    "    A = a[:, None]\n",
    "    B = A * ratios[None, :]\n",
    "    B = np.where(B <= beta_max, B, np.nan)\n",
    "    with np.errstate(all=\"ignore\"):\n",
    "        e = ratio_form(A, B, c) / betaincinv(A, B, 0.5) - 1\n",
    "        e_inf = g(a, c) / gammaincinv(a, 0.5) - 1\n",
    "    return np.minimum(np.nanmin(e, axis=1), e_inf), np.maximum(np.nanmax(e, axis=1), e_inf)\n",
    "\n",
    "\n",
    "REL_DRAW_ORDER = [0.0, \"wh\", C_SERIES, C_MINIMAX_THIRD, C_B3]   # back to front (legend follows)\n",
    "\n",
    "\n",
    "def _rel_order():\n",
    "    \"\"\"HIGHLIGHTS (and CLASSICAL, if shown) in REL_DRAW_ORDER, back to front.\"\"\"\n",
    "    items = HIGHLIGHTS + (CLASSICAL if REL_SHOW_CLASSICAL else [])\n",
    "    key = {repr(c): i for i, c in enumerate(REL_DRAW_ORDER)}\n",
    "    return sorted(items, key=lambda h: key.get(repr(h[0]), len(key)))\n",
    "\n",
    "\n",
    "def fig_beta_rel(ylim=(-0.041, 0.041)):\n",
    "    \"\"\"Relative error for selected beta, alpha <= beta, linear error axis.\"\"\"\n",
    "    fig, ax = plt.subplots(figsize=FIGSIZE)\n",
    "    if REL_X_AXIS == \"atan\":\n",
    "        fwd, x_lo, x_hi = np.arctan, np.arctan(REL_ALPHA_MIN), np.pi / 2\n",
    "    else:\n",
    "        fwd, x_lo, x_hi = (lambda a: a), REL_ALPHA_MIN, 1.3 * max(BETAS)\n",
    "        ax.set_xscale(\"log\")\n",
    "    ax.axhline(0, color=BLACK, linewidth=0.5)\n",
    "\n",
    "    def curves(c, **kw):\n",
    "        for b in BETAS:\n",
    "            lo = max(alpha_min(c) * (1 + 1e-4), REL_ALPHA_MIN)\n",
    "            if lo >= b:\n",
    "                continue\n",
    "            a = np.geomspace(lo, b, 600)\n",
    "            e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1\n",
    "            ax.plot(fwd(a), e, **kw)\n",
    "            kw.pop(\"label\", None)\n",
    "\n",
    "    if REL_SHOW_FAMILY:\n",
    "        for c in REL_FAMILY_C:\n",
    "            curves(c, color=FAMILY_GRAY, linewidth=0.5)\n",
    "    if REL_SHOW_ENVELOPE:\n",
    "        for c, color, ls, lw, label in _rel_order():\n",
    "            lo = alpha_min(c) if c != C_MINIMAX_THIRD or not REL_EXTEND_MINIMAX else np.sqrt(c)\n",
    "            a = np.geomspace(max(lo * (1 + 1e-4), REL_ALPHA_MIN), 1e4, 500)\n",
    "            for e in _envelope(c, a):\n",
    "                e = np.where(np.abs(e) < 1e-7, np.nan, e)   # no error of that sign: skip\n",
    "                ax.plot(fwd(a), e, color=_tint(color), linestyle=(0, (1, 1.5)),\n",
    "                        linewidth=ENVELOPE_LW, zorder=1)\n",
    "    for c, color, ls, lw, label in _rel_order():\n",
    "        curves(c, color=color, linestyle=ls, linewidth=lw, label=label)\n",
    "        if c == C_MINIMAX_THIRD and REL_EXTEND_MINIMAX:\n",
    "            # outside the fitted domain: down to where g_c has its minimum (sqrt c)\n",
    "            lo = max(np.sqrt(c) * (1 + 1e-4), REL_ALPHA_MIN)\n",
    "            for b in BETAS:\n",
    "                a = np.geomspace(lo, 1 / 3, 300)\n",
    "                e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1\n",
    "                ax.plot(fwd(a), e, color=color, linestyle=ls, linewidth=0.5 * lw)\n",
    "    ticks = [(1 / 5, r\"$\\frac{1}{5}$\"), (1 / 3, r\"$\\frac{1}{3}$\"), (1 / 2, r\"$\\frac{1}{2}$\"),\n",
    "             (1, \"1\"), (2, \"2\"), (5, \"5\"), (20, \"20\")]\n",
    "    tx = fwd(np.array([t for t, _ in ticks], float))\n",
    "    ax.vlines(tx, -1, 1, colors=CYAN, linewidth=0.5, zorder=0)\n",
    "    ax.set_xticks(tx)\n",
    "    ax.set_xticklabels([lab for _, lab in ticks])\n",
    "    ax.minorticks_off()\n",
    "    ax.set_xlim(x_lo, x_hi)\n",
    "    ax.set_ylim(*ylim)\n",
    "    ax.set_yticks(np.arange(-0.04, 0.041, 0.01))\n",
    "    ax.set_yticklabels([f\"{v:+.0f}%\".replace(\"-\", \"\\u2212\") if v else \"0\"\n",
    "                        for v in np.arange(-4, 4.1, 1)])\n",
    "    ax.set_xlabel(r\"$\\alpha$ (arctan scale)\" if REL_X_AXIS == \"atan\" else r\"$\\alpha$\")\n",
    "    ax.set_ylabel(\"relative error\")\n",
    "    _legend(ax, \"fig_beta_rel\",\n",
    "            r\"$c_1 = k/405$, $k = 0, 3, \\ldots, 15$\" if REL_SHOW_FAMILY else None)\n",
    "    return fig\n",
    "\n",
    "\n",
    "def _error_grid(c, alpha_lo, alpha_hi=1000, n=400, beta_max=1e6):\n",
    "    \"\"\"The main grid of Section 8: n log-spaced alpha in [alpha_lo, alpha_hi], n log-spaced beta/alpha in\n",
    "    [1, 1e5], beta <= beta_max. Returns alpha, beta, relative errors, and the beta -> infinity (gamma) limit.\"\"\"\n",
    "    a = np.logspace(np.log10(alpha_lo), np.log10(alpha_hi), n)[:, None]\n",
    "    b = a * np.logspace(0, 5, n)[None, :]\n",
    "    b = np.where(b <= beta_max, b, np.nan)\n",
    "    a1 = a[:, 0]\n",
    "    with np.errstate(all=\"ignore\"):\n",
    "        e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1\n",
    "        g_inf = a1 - 1 / 3 + c(a1, np.inf) / a1 if callable(c) else g(a1, c)\n",
    "        e_inf = g_inf / gammaincinv(a1, 0.5) - 1\n",
    "    return a, b, e, e_inf\n",
    "\n",
    "\n",
    "def worst_errors(c, alpha_lo, alpha_hi=1000, n=400, beta_max=1e6):\n",
    "    \"\"\"Most negative and most positive relative error over alpha_lo <= alpha <= beta,\n",
    "    including the beta -> infinity (gamma) limit g_c(alpha)/nu_Gamma(alpha) - 1.\"\"\"\n",
    "    a, b, e, e_inf = _error_grid(c, alpha_lo, alpha_hi, n, beta_max)\n",
    "    return min(np.nanmin(e), e_inf.min()), max(np.nanmax(e), e_inf.max())\n",
    "\n",
    "\n",
    "def minimax_c(alpha_lo):\n",
    "    \"\"\"The c minimizing the worst |relative error| over alpha >= alpha_lo, beta >= alpha.\"\"\"\n",
    "    from scipy.optimize import minimize_scalar\n",
    "    worst = lambda c: max(abs(v) for v in worst_errors(c, alpha_lo))\n",
    "    r = minimize_scalar(worst, bounds=(8 / 405, 16 / 405), method=\"bounded\",\n",
    "                        options={\"xatol\": 1e-8})\n",
    "    return r.x, worst(r.x)\n",
    "\n",
    "\n",
    "def minimax_c_metric(metric, alpha_lo=1.0, alpha_hi=1000, n=400, beta_max=1e6):\n",
    "    \"\"\"Minimax c over alpha_lo <= alpha <= beta (with the beta -> infinity limit) for another error measure:\n",
    "    metric = \"logit\" (logit nu_c - logit nu_B) or \"cdf\" (I_{nu_c}(alpha, beta) - 1/2).\"\"\"\n",
    "    from scipy.optimize import minimize_scalar\n",
    "    from scipy.special import betainc, gammainc\n",
    "    a = np.logspace(np.log10(alpha_lo), np.log10(alpha_hi), n)[:, None]\n",
    "    b = a * np.logspace(0, 5, n)[None, :]\n",
    "    b = np.where(b <= beta_max, b, np.nan)\n",
    "    m = betaincinv(a, b, 0.5)\n",
    "    ag = a[:, 0]\n",
    "    mg = gammaincinv(ag, 0.5)\n",
    "\n",
    "    def worst(c):\n",
    "        with np.errstate(all=\"ignore\"):\n",
    "            v = ratio_form(a, b, c)\n",
    "            if metric == \"logit\":\n",
    "                e, eg = np.log(v / (1 - v)) - np.log(m / (1 - m)), np.log(g(ag, c) / mg)\n",
    "            else:\n",
    "                e, eg = betainc(a, b, v) - 0.5, gammainc(ag, g(ag, c)) - 0.5\n",
    "        return max(np.nanmax(np.abs(e)), np.abs(eg).max())\n",
    "    r = minimize_scalar(worst, bounds=(8 / 405, 16 / 405), method=\"bounded\", options={\"xatol\": 1e-8})\n",
    "    return r.x, worst(r.x)\n",
    "\n",
    "\n",
    "def kerman_vs_b3(n=400):\n",
    "    \"\"\"Largest ratio |error of nu_{1/36}| / |error of Kerman| over 1/3 < alpha <= beta.\"\"\"\n",
    "    a = np.concatenate([np.linspace(1 / 3 + 1e-4, 0.6, n), np.logspace(np.log10(0.6), 3, n)])\n",
    "    r = np.concatenate([1 + np.logspace(-6, -1, 60), np.logspace(np.log10(1.1), 6, 300)])\n",
    "    A = a[:, None]\n",
    "    B = np.where(A * r <= 1e6, A * r, np.nan)\n",
    "    with np.errstate(all=\"ignore\"):\n",
    "        t = betaincinv(A, B, 0.5)\n",
    "        ratio = np.abs(ratio_form(A, B, C_B3) / t - 1) / np.abs(ratio_form(A, B, 0.0) / t - 1)\n",
    "    return np.nanmax(ratio)\n",
    "\n",
    "\n",
    "FIGURES = {\n",
    "    \"fig0_gamma_limit\": fig_gamma_limit,\n",
    "    \"fig0_beta_range\": fig_beta_range,\n",
    "    \"fig0_beta_rel\": fig_beta_rel,\n",
    "}\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Ideal parameter c(alpha, beta): the c that makes nu_c exact\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "def c_ideal(a, b, delta=2e-3):\n",
    "    \"\"\"c making nu_c(a, b) equal the beta median m:\n",
    "        c = [m (b - 1/3) - (1 - m)(a - 1/3)] / [(1 - m)/a - m/b].\n",
    "    0/0 on the diagonal, so within delta of it (in log b/a) evaluate at the symmetric pair\n",
    "    sqrt(ab) e^(-+delta/2); c is symmetric, so this is accurate to O(delta^2).\"\"\"\n",
    "    a = np.asarray(a, float)\n",
    "    b = np.asarray(b, float)\n",
    "    near = np.abs(np.log(b / a)) < delta\n",
    "    s = np.sqrt(a * b)\n",
    "    a2 = np.where(near, s * np.exp(-delta / 2), a)\n",
    "    b2 = np.where(near, s * np.exp(delta / 2), b)\n",
    "    m = betaincinv(a2, b2, 0.5)\n",
    "    return (m * (b2 - 1 / 3) - (1 - m) * (a2 - 1 / 3)) / ((1 - m) / a2 - m / b2)\n",
    "\n",
    "\n",
    "IDEAL_FAMILY = [1 / 30, 1 / 33, 1 / 39, 1 / 42, 1 / 45]          # gray, with 1/36 highlighted\n",
    "IDEAL_FAMILY_LABELS = {1 / 30: \"1/30\", 1 / 33: \"1/33\", 1 / 39: \"1/39\", 1 / 42: \"1/42\", 1 / 45: \"1/45\"}\n",
    "C_MINIMAX_ONE = 0.027537\n",
    "IDEAL_PEAK_DOT = True\n",
    "IDEAL_SHADE_STYLE = \"hatch\"   # \"hatch\" (no tint) or \"fill\" (light gray)\n",
    "IDEAL_PEAK_CONTOUR = 0.034  # dotted level just below the peak value 0.03440, to show its shape\n",
    "IDEAL_HIGHLIGHTS = [\n",
    "    # (level, color, linestyle, linewidth, legend label, inline label)\n",
    "    (C_B3, MAGENTA, \"-\", 1.2, r\"$1/36$\", None),\n",
    "    (C_SERIES, BLACK, \":\", 1.2, r\"$8/405$ (series; $\\beta \\to \\infty$ limit)\", None),\n",
    "    (C_MINIMAX_ONE, BLUE, \"--\", 0.9, r\"$0.0275$ (minimax, $\\alpha \\geq 1$)\", None),\n",
    "    (C_MINIMAX_HALF, BLUE, \"-.\", 0.9, r\"$0.0314$ (minimax, $\\alpha \\geq \\frac{1}{2}$)\", None),\n",
    "    (C_MINIMAX_THIRD, GREEN, \"-\", 0.9, r\"$0.0326$ (minimax, $\\alpha \\geq \\frac{1}{3}$)\", None),\n",
    "]\n",
    "IDEAL_SHADE_BELOW = 1 / 6   # shade min(alpha, beta) < 1/6, where contours for c < 1/36 follow zeros of g_c\n",
    "IDEAL_N = 500\n",
    "\n",
    "\n",
    "LIGHT_GREEN = \"#33cc33\"\n",
    "\n",
    "\n",
    "def fig_ideal_c(overlay_s=False):\n",
    "    \"\"\"Contours of c(alpha, beta) on arctan axes over [0, inf]^2.\n",
    "\n",
    "    overlay_s: also draw contours of s = 1/alpha + 1/beta (light green) at the levels where\n",
    "    c = (3 + s)/150 equals each gray/highlighted 1/(3N) level, for comparison.\"\"\"\n",
    "    from matplotlib.lines import Line2D\n",
    "    from matplotlib.patches import Patch\n",
    "    u = np.linspace(1e-3, np.pi / 2 - 2e-3, IDEAL_N)\n",
    "    U, V = np.meshgrid(u, u)\n",
    "    with np.errstate(all=\"ignore\"):\n",
    "        C = c_ideal(np.tan(U), np.tan(V))\n",
    "    side = 0.62 * PRINT_WIDTH\n",
    "    fig, ax = plt.subplots(figsize=(side + 0.0, side))\n",
    "    # shading: alpha < 1/6 or beta < 1/6\n",
    "    t = np.arctan(IDEAL_SHADE_BELOW)\n",
    "    shade = \"#ececec\"\n",
    "    if IDEAL_SHADE_STYLE == \"hatch\":   # line hatching, no tint (Stat: \"tints are not acceptable\")\n",
    "        import matplotlib as mpl\n",
    "        mpl.rcParams[\"hatch.linewidth\"] = 0.3\n",
    "        hk = dict(facecolor=\"none\", edgecolor=FAMILY_GRAY, hatch=\"////\", linewidth=0, zorder=0)\n",
    "        ax.axvspan(0, t, **hk)\n",
    "        ax.axhspan(0, t, **hk)\n",
    "    else:\n",
    "        ax.axvspan(0, t, color=shade, zorder=0, linewidth=0)\n",
    "        ax.axhspan(0, t, color=shade, zorder=0, linewidth=0)\n",
    "    ticks = [(1 / 6, r\"$\\frac{1}{6}$\"), (1 / 3, r\"$\\frac{1}{3}$\"),\n",
    "             (1 / 2, r\"$\\frac{1}{2}$\"), (1, \"1\"), (2, \"2\"), (5, \"5\"), (20, \"20\")]\n",
    "    tx = np.arctan([v for v, _ in ticks])\n",
    "    ax.vlines(tx, 0, np.pi / 2, colors=CYAN, linewidth=0.4, zorder=0.5)\n",
    "    ax.hlines(tx, 0, np.pi / 2, colors=CYAN, linewidth=0.4, zorder=0.5)\n",
    "    ax.plot([0, np.pi / 2], [0, np.pi / 2], color=BLACK, linewidth=0.4, zorder=0.6)\n",
    "    cs = ax.contour(U, V, C, levels=sorted(IDEAL_FAMILY), colors=FAMILY_GRAY, linewidths=0.6)\n",
    "    # one label per gray contour, placed in the open lower-right half (alpha > beta)\n",
    "    # (1/45 is left unlabeled: it lives in the crowded corner near alpha, beta -> infinity)\n",
    "    spots = [(0.9, 0.45), (3, 0.75), (8, 2.2), (9.9, 5.0)]\n",
    "    ax.clabel(cs, fmt=IDEAL_FAMILY_LABELS, fontsize=FONT - 1, inline=True, inline_spacing=2,\n",
    "              manual=[(np.arctan(a), np.arctan(b)) for a, b in spots])\n",
    "    handles = []\n",
    "    for level, color, ls, lw, label, inline in IDEAL_HIGHLIGHTS:\n",
    "        cs = ax.contour(U, V, C, levels=[level], colors=[color], linestyles=[ls], linewidths=lw)\n",
    "        if inline:\n",
    "            ax.clabel(cs, fmt={level: inline}, fontsize=FONT - 1, inline=True, inline_spacing=2)\n",
    "        handles.append(Line2D([], [], color=color, linestyle=ls, linewidth=lw, label=label))\n",
    "    handles.append(Line2D([], [], color=FAMILY_GRAY, linewidth=0.6, label=r\"$1/(3N)$, $N = 10, \\ldots, 15$\"))\n",
    "    if IDEAL_PEAK_CONTOUR:   # a level just below the peak, to show its shape\n",
    "        ax.contour(U, V, C, levels=[IDEAL_PEAK_CONTOUR], colors=FAMILY_GRAY, linewidths=0.6,\n",
    "                   linestyles=\":\")\n",
    "        handles.append(Line2D([], [], color=FAMILY_GRAY, linewidth=0.6, linestyle=\":\",\n",
    "                              label=rf\"${IDEAL_PEAK_CONTOUR:.4f}$\"))\n",
    "    if IDEAL_PEAK_DOT:       # the maximum of c*, on the diagonal\n",
    "        from scipy.optimize import minimize_scalar\n",
    "        r = minimize_scalar(lambda t: -c_ideal(np.array([t]), np.array([t]))[0], bounds=(0.3, 0.7),\n",
    "                            method=\"bounded\", options={\"xatol\": 1e-10})\n",
    "        t_pk, c_pk = r.x, -r.fun\n",
    "        ax.plot([np.arctan(t_pk)], [np.arctan(t_pk)], \"o\", color=BLACK, markersize=3,\n",
    "                markeredgewidth=0, zorder=5)\n",
    "        handles.append(Line2D([], [], color=BLACK, marker=\"o\", markersize=3, markeredgewidth=0,\n",
    "                              linestyle=\"none\",\n",
    "                              label=rf\"max ${c_pk:.4f}$ at $\\alpha = \\beta = {t_pk:.3f}$\"))\n",
    "    if overlay_s:\n",
    "        with np.errstate(all=\"ignore\"):\n",
    "            S = 1 / np.tan(U) + 1 / np.tan(V)\n",
    "        s_levels = sorted(150 * c - 3 for c in IDEAL_FAMILY + [C_B3])\n",
    "        ax.contour(U, V, S, levels=s_levels, colors=LIGHT_GREEN, linewidths=0.8, linestyles=\"-\")\n",
    "        handles.append(Line2D([], [], color=LIGHT_GREEN, linewidth=0.8,\n",
    "                              label=r\"$1/\\alpha + 1/\\beta = 150c - 3$\"))\n",
    "    if IDEAL_SHADE_STYLE == \"hatch\":\n",
    "        handles.append(Patch(facecolor=\"none\", edgecolor=FAMILY_GRAY, hatch=\"////\", linewidth=0,\n",
    "                             label=r\"$\\min(\\alpha, \\beta) < \\frac{1}{6}$\"))\n",
    "    else:\n",
    "        handles.append(Patch(color=shade, label=r\"$\\min(\\alpha, \\beta) < \\frac{1}{6}$\"))\n",
    "    ax.set_xticks(tx)\n",
    "    ax.set_yticks(tx)\n",
    "    ax.set_xticklabels([lab for _, lab in ticks])\n",
    "    ax.set_yticklabels([lab for _, lab in ticks])\n",
    "    ax.minorticks_off()\n",
    "    ax.set_xlim(0, np.pi / 2)\n",
    "    ax.set_ylim(0, np.pi / 2)\n",
    "    ax.set_aspect(\"equal\")\n",
    "    ax.set_xlabel(r\"$\\alpha$ (arctan scale)\")\n",
    "    ax.set_ylabel(r\"$\\beta$ (arctan scale)\")\n",
    "    ax.legend(handles=handles, loc=\"upper left\", bbox_to_anchor=(1.03, 1.0), fontsize=FONT,\n",
    "              frameon=False, handlelength=2.4, title=r\"Contours of $c^{*}(\\alpha, \\beta)$\",  # c^{*}: a bare ^* gets operator spacing\n",
    "              title_fontsize=FONT, alignment=\"left\")\n",
    "    return fig\n",
    "\n",
    "\n",
    "FIGURES[\"fig0_ideal_c\"] = fig_ideal_c\n",
    "FIGURES[\"fig0_ideal_c_overlay_s\"] = lambda: fig_ideal_c(overlay_s=True)\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Gamma median and the family g_c on linear axes\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "def c_gamma_upper():\n",
    "    \"\"\"Smallest c with g_c(x) >= nu_Gamma(x) for all x > 0 (about 0.031942, touching near x = 0.294).\"\"\"\n",
    "    from scipy.optimize import minimize_scalar\n",
    "    cg = lambda x: x * (gammaincinv(x, 0.5) - x + 1 / 3)\n",
    "    r = minimize_scalar(lambda x: -cg(x), bounds=(0.05, 3), method=\"bounded\", options={\"xatol\": 1e-12})\n",
    "    return -r.fun, r.x\n",
    "\n",
    "\n",
    "MEDIAN_BAND = \"#d0d0d0\"   # true median: wide light gray band underneath, as in paper 1\n",
    "MEDIAN_GRAY = \"#808080\"\n",
    "GAMMA_MEDIAN_BAND = False  # False: thin black median line instead of the gray band\n",
    "GAMMA_LW = 0.75            # line width for all curves in fig_gamma_linear\n",
    "\n",
    "\n",
    "GAMMA_INSET_LINK = \"corners\"   # \"corners\" or \"arrow\"\n",
    "GAMMA_INSET = dict(x0=0.12, x1=0.38, y0=-0.01, y1=0.14, mag=3, at=(0.07, 0.66))\n",
    "# Inset: data window [x0,x1] x [y0,y1], magnified mag times in both data units,\n",
    "# drawn with its lower-left corner at data point `at` of the main axes (None: no inset).\n",
    "\n",
    "\n",
    "def fig_gamma_linear(x_max=4 / 3, ylim=(-0.05, 1.05), inset=GAMMA_INSET):\n",
    "    \"\"\"nu_Gamma(x) with x - 1/3, (x - 1/6)^2/x and the tightest upper-bound member, linear axes.\"\"\"\n",
    "    c_ub, x_touch = c_gamma_upper()\n",
    "    fig, ax = plt.subplots(figsize=FIGSIZE)\n",
    "    x = np.linspace(1e-3, x_max, 2000)\n",
    "\n",
    "    def curves(ax, x, labels=True):\n",
    "        lab = (lambda s: s) if labels else (lambda s: None)\n",
    "        if GAMMA_MEDIAN_BAND:\n",
    "            ax.plot(x, gammaincinv(x, 0.5), color=MEDIAN_BAND, linewidth=4.0, solid_capstyle=\"butt\",\n",
    "                    label=lab(r\"$\\nu_\\Gamma(\\alpha)$ (median)\"), zorder=1)\n",
    "        else:   # thin mid-gray line, drawn first (underneath the approximations)\n",
    "            ax.plot(x, gammaincinv(x, 0.5), color=MEDIAN_GRAY, linewidth=GAMMA_LW,\n",
    "                    label=lab(r\"$\\nu_\\Gamma(\\alpha)$ (median)\"), zorder=1)\n",
    "        ax.plot(x, x - 1 / 3, color=RED, linestyle=\"--\", linewidth=GAMMA_LW,\n",
    "                label=lab(r\"$\\alpha - \\frac{1}{3}$ ($c_1 = 0$, lower bound)\"), zorder=1.5)\n",
    "        ax.plot(x, g(x, C_B3), color=MAGENTA, linewidth=GAMMA_LW,\n",
    "                label=lab(r\"$(\\alpha - \\frac{1}{6})^2/\\alpha$ ($c_1 = \\frac{1}{36}$)\"), zorder=2)\n",
    "        ax.plot(x, g(x, c_ub), color=BLUE, linestyle=\"-.\", linewidth=GAMMA_LW,\n",
    "                label=lab(rf\"$c_1 = {c_ub:.4f}$ (tightest upper bound)\"), zorder=3)\n",
    "        ax.plot([x_touch], [gammaincinv(x_touch, 0.5)], \"o\", color=BLACK, markersize=3.0,\n",
    "                markeredgewidth=0, zorder=4)   # where the upper bound is tangent to the median\n",
    "\n",
    "    ax.axhline(0, color=BLACK, linewidth=0.3, zorder=0.8)\n",
    "    ticks = [(0, \"0\"), (1 / 6, r\"$\\frac{1}{6}$\"), (1 / 3, r\"$\\frac{1}{3}$\"), (0.5, r\"$\\frac{1}{2}$\"),\n",
    "             (1, \"1\"), (4 / 3, r\"$\\frac{4}{3}$\"), (1.5, r\"$\\frac{3}{2}$\"), (2, \"2\")]\n",
    "    ticks = [t for t in ticks if t[0] <= x_max + 1e-9]\n",
    "    ax.vlines([t for t, _ in ticks], *ylim, colors=CYAN, linewidth=0.4, zorder=0)\n",
    "    curves(ax, x)\n",
    "    # where the 1/36 approximation crosses the median from below (an upper bound beyond it)\n",
    "    from scipy.optimize import brentq\n",
    "    x_cross = brentq(lambda t: g(t, C_B3) - gammaincinv(t, 0.5), 0.5, 1.0, xtol=1e-14)\n",
    "    ax.plot([x_cross], [gammaincinv(x_cross, 0.5)], \"o\", color=BLACK, markersize=3.0,\n",
    "            markeredgewidth=0, zorder=4)\n",
    "    ax.set_xticks([t for t, _ in ticks])\n",
    "    ax.set_xticklabels([lab for _, lab in ticks])\n",
    "    ax.minorticks_off()\n",
    "    ax.set_xlim(0, x_max)\n",
    "    ax.set_ylim(*ylim)\n",
    "    ax.set_xlabel(r\"$\\alpha$\")\n",
    "    ax.set_ylabel(\"median, approximation, and bounds\")\n",
    "    ax.legend(loc=\"lower right\", fontsize=FONT, frameon=True, framealpha=1.0, handlelength=2.4)\n",
    "\n",
    "    if inset:\n",
    "        x0, x1, y0, y1, mag = inset[\"x0\"], inset[\"x1\"], inset[\"y0\"], inset[\"y1\"], inset[\"mag\"]\n",
    "        ax_in = ax.inset_axes([inset[\"at\"][0], inset[\"at\"][1], mag * (x1 - x0), mag * (y1 - y0)],\n",
    "                              transform=ax.transData)\n",
    "        ax_in.axhline(0, color=BLACK, linewidth=0.3, zorder=0.8)\n",
    "        ax_in.vlines([t for t, _ in ticks if x0 <= t <= x1], y0, y1, colors=CYAN, linewidth=0.4, zorder=0)\n",
    "        curves(ax_in, np.linspace(x0, x1, 600), labels=False)\n",
    "        ax_in.set_xlim(x0, x1)\n",
    "        ax_in.set_ylim(y0, y1)\n",
    "        ax_in.set_xticks([t for t, _ in ticks if x0 <= t <= x1])\n",
    "        ax_in.set_xticklabels([lab for t, lab in ticks if x0 <= t <= x1])\n",
    "        ax_in.set_yticks([0, 0.1])\n",
    "        ax_in.set_yticklabels([])  # values readable from the main axes; keep the inset uncluttered\n",
    "        ax_in.minorticks_off()\n",
    "        ax_in.tick_params(labelsize=FONT, pad=1.5)\n",
    "        ax_in.text(0.07, 0.95, rf\"$\\times{mag:g}$\", transform=ax_in.transAxes, ha=\"left\", va=\"top\")\n",
    "        # box around the magnified region, and a link to the inset that stays clear of the curves\n",
    "        from matplotlib.patches import Rectangle\n",
    "        link_kw = dict(color=\"#666666\", linewidth=0.4)   # solid gray: EPS has no transparency\n",
    "        ax.add_patch(Rectangle((x0, y0), x1 - x0, y1 - y0, fill=False, zorder=4.5, **link_kw))\n",
    "        ix0, iy0 = inset[\"at\"]\n",
    "        ix1 = ix0 + mag * (x1 - x0)\n",
    "        if GAMMA_INSET_LINK == \"corners\":    # inset's bottom corners to the box's top corners\n",
    "            ax.plot([ix0, x0], [iy0, y1], zorder=4.5, **link_kw)\n",
    "            ax.plot([ix1, x1], [iy0, y1], zorder=4.5, **link_kw)\n",
    "        elif GAMMA_INSET_LINK == \"arrow\":    # box's top center to inset's bottom center\n",
    "            ax.annotate(\"\", xy=((ix0 + ix1) / 2, iy0), xytext=((x0 + x1) / 2, y1),\n",
    "                        arrowprops=dict(arrowstyle=\"-|>\", mutation_scale=7, shrinkA=0, shrinkB=0,\n",
    "                                        **link_kw), zorder=4.5)\n",
    "    return fig\n",
    "\n",
    "\n",
    "FIGURES[\"fig0_gamma_linear\"] = fig_gamma_linear\n",
    "\n",
    "\n",
    "# ----------------------------------------------------------------------------\n",
    "# Numbers quoted in the text, section by section (run numbers_quoted())\n",
    "# ----------------------------------------------------------------------------\n",
    "\n",
    "C_SERIES2 = (8 / 405, 184 / 25515)    # the series (4) through its c_2 term\n",
    "C_THRESHOLD = 1 / 45\n",
    "\n",
    "\n",
    "def c_shape_series(a, b):\n",
    "    \"\"\"c1 = 8/405 + (184/25515)(1/a + 1/b): reproduces the gamma series through x^-2 as beta -> infinity.\"\"\"\n",
    "    return 8 / 405 + 184 / 25515 * (1 / a + 1 / b)\n",
    "\n",
    "\n",
    "def c_shape_150(a, b):\n",
    "    \"\"\"c1 = (3 + 1/a + 1/b)/150.\"\"\"\n",
    "    return (3 + 1 / a + 1 / b) / 150\n",
    "\n",
    "\n",
    "TABLE1_ROWS = [(\"Kerman, nu_0\", 0.0), (\"series, to c1\", C_SERIES), (\"series, to c2\", C_SERIES2),\n",
    "               (\"threshold 1/45\", C_THRESHOLD), (\"nu_1/36\", C_B3), (\"minimax, alpha >= 1\", C_MINIMAX_ONE),\n",
    "               (\"minimax, alpha >= 1/2\", C_MINIMAX_HALF), (\"minimax, alpha >= 1/3\", C_MINIMAX_THIRD),\n",
    "               (\"Paulson, nu_WH\", \"wh\")]\n",
    "\n",
    "\n",
    "def table1():\n",
    "    \"\"\"Table 1: worst negative and positive relative errors (percent) over alpha0 <= alpha <= beta.\"\"\"\n",
    "    print(f\"{'':24s}\" + \"\".join(f\"{'alpha0 = ' + lab:>24s}\" for lab in (\"1/3\", \"1/2\", \"1\")))\n",
    "    for name, c in TABLE1_ROWS:\n",
    "        cells = []\n",
    "        for a0 in (1 / 3, 1 / 2, 1.0):\n",
    "            lo, hi = worst_errors(c, a0)\n",
    "            lo, hi = 100 * max(lo, -1), 100 * hi\n",
    "            cells.append(f\"[{lo:+.4g}, {hi:+.4g}]\")\n",
    "        print(f\"{name:24s}\" + \"\".join(f\"{x:>24s}\" for x in cells))\n",
    "\n",
    "\n",
    "def worst_location(c, alpha_lo=1.0):\n",
    "    \"\"\"(error, alpha, beta) of the most negative and most positive errors on the main grid; beta = inf\n",
    "    for the gamma limit.\"\"\"\n",
    "    a, b, e, e_inf = _error_grid(c, alpha_lo)\n",
    "    out = []\n",
    "    for pick, arg in ((np.nanmin, np.nanargmin), (np.nanmax, np.nanargmax)):\n",
    "        i, j = np.unravel_index(arg(e), e.shape)\n",
    "        k = arg(e_inf)\n",
    "        if pick([e[i, j], e_inf[k]]) == e_inf[k]:\n",
    "            out.append((e_inf[k], a[k, 0], np.inf))\n",
    "        else:\n",
    "            out.append((e[i, j], a[i, 0], b[i, j]))\n",
    "    return out\n",
    "\n",
    "\n",
    "def c_star_r(r):\n",
    "    \"\"\"The ray threshold of Theorem 1.\"\"\"\n",
    "    return 8 / 405 + 4 * r / (405 * (1 + r) ** 2)\n",
    "\n",
    "\n",
    "def ray_coefficient(c1, r):\n",
    "    \"\"\"Theorem 2: relative error ~ coefficient / alpha^2 along beta = r alpha.\"\"\"\n",
    "    return -(1 - 1 / r) * (c_star_r(r) - c1)\n",
    "\n",
    "\n",
    "def median_mp(a, b, dps=40):\n",
    "    \"\"\"Beta median in high precision (mpmath), started from the double-precision median.\"\"\"\n",
    "    import mpmath as mp\n",
    "    mp.mp.dps = dps\n",
    "    x0 = mp.mpf(betaincinv(a, b, 0.5))\n",
    "    a, b = mp.mpf(a), mp.mpf(b)\n",
    "    return mp.findroot(lambda x: mp.betainc(a, b, 0, x, regularized=True) - mp.mpf(1) / 2, x0)\n",
    "\n",
    "\n",
    "def near_diagonal_check(alphas=(1 / 3 + 1e-4, 1.0, 10.0, 100.0, 1000.0), gaps=(1e-6, 1e-4, 1e-2), dps=40):\n",
    "    \"\"\"|error of nu_1/36| / |error of Kerman| at points near the diagonal, beta = alpha (1 + gap), in dps-digit\n",
    "    arithmetic and in double precision. Near the diagonal at large alpha both errors approach rounding level,\n",
    "    so the double-precision ratio there is unreliable; the high-precision one is not.\"\"\"\n",
    "    import mpmath as mp\n",
    "    rows = []\n",
    "    for a in alphas:\n",
    "        for d in gaps:\n",
    "            b = a * (1 + d)\n",
    "            m = median_mp(a, b, dps)\n",
    "            A, B = mp.mpf(a), mp.mpf(b)\n",
    "            nu = lambda c: (A - mp.mpf(1) / 3 + c / A) / (A + B - mp.mpf(2) / 3 + c / A + c / B)\n",
    "            r_mp = abs(nu(mp.mpf(1) / 36) / m - 1) / abs(nu(0) / m - 1)\n",
    "            md = betaincinv(a, b, 0.5)\n",
    "            with np.errstate(all=\"ignore\"):\n",
    "                r_dp = abs(ratio_form(a, b, C_B3) / md - 1) / abs(ratio_form(a, b, 0.0) / md - 1)\n",
    "            rows.append((a, d, float(r_mp), float(r_dp)))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def threshold_failure_ratio(alpha=100.0, c1=C_THRESHOLD):\n",
    "    \"\"\"Largest beta/alpha below which nu_{c1} falls below the median at this alpha (Remark 1).\"\"\"\n",
    "    import mpmath as mp\n",
    "    def sign(r):\n",
    "        b = alpha * r\n",
    "        ga, gb = alpha - mp.mpf(1) / 3 + c1 / mp.mpf(alpha), b - mp.mpf(1) / 3 + c1 / mp.mpf(b)\n",
    "        return ga / (ga + gb) - median_mp(alpha, b)\n",
    "    lo, hi = 1 + 1e-6, 3.0          # negative at lo, positive at hi\n",
    "    assert sign(lo) < 0 < sign(hi)\n",
    "    for _ in range(40):\n",
    "        mid = np.sqrt(lo * hi)\n",
    "        lo, hi = (mid, hi) if sign(mid) < 0 else (lo, mid)\n",
    "    return hi\n",
    "\n",
    "\n",
    "def diagonal_crossing(c1=C_B3):\n",
    "    \"\"\"Where c*(alpha, alpha) = c1, the alpha beyond which nu_{c1} overestimates just off the diagonal.\"\"\"\n",
    "    from scipy.optimize import brentq\n",
    "    return brentq(lambda t: c_ideal(t, t) - c1, 1.2, 4.0, xtol=1e-10)\n",
    "\n",
    "\n",
    "def c_star_peak():\n",
    "    \"\"\"Peak of c*(alpha, beta), on the diagonal.\"\"\"\n",
    "    from scipy.optimize import minimize_scalar\n",
    "    r = minimize_scalar(lambda t: -c_ideal(t, t), bounds=(0.3, 0.8), method=\"bounded\",\n",
    "                        options={\"xatol\": 1e-9})\n",
    "    return -r.fun, r.x\n",
    "\n",
    "\n",
    "def posterior_example(n=10, xs=(0, 1, 2)):\n",
    "    \"\"\"Medians of Beta(x + 1/3, n - x + 1/3), the posterior under Kerman's neutral prior.\"\"\"\n",
    "    rows = []\n",
    "    for x in xs:\n",
    "        a, b = x + 1 / 3, n - x + 1 / 3\n",
    "        m = betaincinv(a, b, 0.5)\n",
    "        rows.append((x, m, ratio_form(a, b, 0.0), ratio_form(a, b, C_B3), ratio_form(a, b, C_MINIMAX_THIRD)))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def gamma_numbers():\n",
    "    \"\"\"Section 7: where g_{1/36} crosses the gamma median, and its worst overestimate for alpha >= 1.\"\"\"\n",
    "    from scipy.optimize import brentq, minimize_scalar\n",
    "    x_cross = brentq(lambda t: g(t, C_B3) - gammaincinv(t, 0.5), 0.5, 1.0, xtol=1e-14)\n",
    "    r = minimize_scalar(lambda t: -(g(t, C_B3) / gammaincinv(t, 0.5) - 1), bounds=(1, 3),\n",
    "                        method=\"bounded\", options={\"xatol\": 1e-10})\n",
    "    return x_cross, -r.fun, r.x\n",
    "\n",
    "\n",
    "def numbers_quoted():\n",
    "    \"\"\"Print every number quoted in the text, by section.\"\"\"\n",
    "    pct = lambda v: f\"{100 * v:+.3f}%\"\n",
    "    print(\"Section 2 (background)\")\n",
    "    lo, hi = worst_errors(0.0, 1.0)\n",
    "    print(f\"  Kerman, worst error over 1 <= alpha <= beta: {pct(lo)}\")\n",
    "    lo, hi = worst_errors(\"wh\", 1.0)\n",
    "    print(f\"  Paulson nu_WH, worst error over 1 <= alpha <= beta: {pct(hi)}\")\n",
    "    print(f\"  Carter at alpha = 1, beta -> infinity: 1/log 2 - 1 = {pct(1 / np.log(2) - 1)}\")\n",
    "    print(\"Section 3 (rays)\")\n",
    "    print(f\"  c*_r between 8/405 = {8/405:.6f} and 1/45 = {1/45:.6f}\")\n",
    "    for c1, name in ((0.0, \"Kerman\"), (C_B3, \"nu_1/36\")):\n",
    "        k = ray_coefficient(c1, 2.0)\n",
    "        a = 400.0\n",
    "        e = ratio_form(a, 2 * a, c1) / float(median_mp(a, 2 * a)) - 1\n",
    "        print(f\"  beta = 2 alpha, {name}: error ~ {k:+.4f}/alpha^2 (alpha^2 e at alpha = 400: {a * a * e:+.4f})\")\n",
    "    print(f\"  Remark 1: nu_1/45 below the median for beta/alpha < {threshold_failure_ratio():.3f} at alpha = 100\"\n",
    "          \" (40-digit medians)\")\n",
    "    print(\"Section 4 (nu_1/36)\")\n",
    "    (en, an, bn), (ep, ap, bp) = worst_location(C_B3, 1.0)\n",
    "    print(f\"  over 1 <= alpha <= beta: most negative {pct(en)} at alpha = {an:.3f}, beta = {bn:.3f}; \"\n",
    "          f\"most positive {pct(ep)} at alpha = {ap:.3f}, beta = {bp}\")\n",
    "    from scipy.optimize import minimize_scalar\n",
    "    r = minimize_scalar(lambda t: ratio_form(1.0, t, C_B3) / betaincinv(1.0, t, 0.5) - 1, bounds=(1.2, 3),\n",
    "                        method=\"bounded\", options={\"xatol\": 1e-10})\n",
    "    print(f\"  refined: at alpha = 1 the most negative error is at beta = {r.x:.3f}\")\n",
    "    k_lo, _ = worst_errors(0.0, 1.0)\n",
    "    print(f\"  Kerman's worst over its worst: {abs(k_lo) / max(abs(en), abs(ep)):.1f} times\")\n",
    "    print(f\"  largest |error of nu_1/36| / |error of Kerman| on the comparison grid: {kerman_vs_b3():.4f}\"\n",
    "          f\" (13/32 = {13/32})\")\n",
    "    rows = near_diagonal_check()\n",
    "    print(f\"  near-diagonal check (40 digits): largest ratio {max(r[2] for r in rows):.4f} over \"\n",
    "          f\"alpha in {{1/3 + 1e-4, 1, 10, 100, 1000}}, beta/alpha - 1 in {{1e-6, 1e-4, 1e-2}}; \"\n",
    "          f\"double precision differs by up to {max(abs(r[3] - r[2]) for r in rows):.2g}\")\n",
    "    print(f\"  sign of the error just off the diagonal changes at alpha = {diagonal_crossing():.4f}\")\n",
    "    lo, _ = worst_errors(C_B3, 1 / 3)\n",
    "    _, hi3 = worst_errors(C_MINIMAX_THIRD, 1 / 3)\n",
    "    print(f\"  over alpha, beta >= 1/3: nu_1/36 worst {pct(lo)}; minimax member worst {pct(hi3)}\")\n",
    "    for x, m, k, b3, mm in posterior_example():\n",
    "        print(f\"  posterior n = 10, x = {x}: median {m:.5f}; Kerman {k:.5f} ({pct(k / m - 1)}); \"\n",
    "              f\"nu_1/36 {b3:.5f} ({pct(b3 / m - 1)}); minimax(1/3) {mm:.5f} ({pct(mm / m - 1)})\")\n",
    "    print(\"Section 5 (ideal parameter)\")\n",
    "    cp, ap = c_star_peak()\n",
    "    print(f\"  c* peak {cp:.5f} at alpha = beta = {ap:.3f}; 1/29 = {1/29:.5f}; c*(1, 1) = {c_ideal(1.0, 1.0):.5f} \"\n",
    "          f\"(closed form (3 - 4 log 2)/(3 (1 + 2 log 2)) = {(3 - 4*np.log(2)) / (3*(1 + 2*np.log(2))):.5f})\")\n",
    "    print(\"Section 6 (other choices of c1)\")\n",
    "    for a0 in (1.0, 0.5, 1 / 3):\n",
    "        c, worst = minimax_c(a0)\n",
    "        print(f\"  minimax c1 over alpha >= {a0:.4g}: {c:.6f}, worst {pct(worst)}\")\n",
    "    for metric in (\"logit\", \"cdf\"):\n",
    "        c, worst = minimax_c_metric(metric)\n",
    "        print(f\"  minimax c1 over alpha >= 1 under {metric} error: {c:.6f}\")\n",
    "    for a0 in (1.0, 0.5, 1 / 3):\n",
    "        lo, hi = worst_errors(C_SERIES2, a0)\n",
    "        print(f\"  series to c2, worst over alpha >= {a0:.4g}: {pct(max(-lo, hi))}\")\n",
    "    for f, name in ((c_shape_series, \"8/405 + (184/25515)(1/a + 1/b)\"), (c_shape_150, \"(3 + 1/a + 1/b)/150\")):\n",
    "        lo, hi = worst_errors(f, 1.0)\n",
    "        print(f\"  c1 = {name}: worst over 1 <= alpha <= beta {pct(max(-lo, hi))}\")\n",
    "    print(\"Section 7 (gamma median)\")\n",
    "    x_cross, over, at = gamma_numbers()\n",
    "    print(f\"  g_1/36 crosses the gamma median at alpha = {x_cross:.4f}; worst overestimate for alpha >= 1: \"\n",
    "          f\"{pct(over)} at alpha = {at:.3f}\")\n",
    "    print(f\"  at alpha = 1: 25/36 = {25/36:.5f} vs log 2 = {np.log(2):.5f}, {pct(25 / 36 / np.log(2) - 1)}\")\n",
    "    c, x = c_gamma_upper()\n",
    "    print(f\"  smallest upper-bound c1 = {c:.5f}, touching at alpha = {x:.3f}\")\n",
    "\n",
    "\n",
    "# Figures as submitted (Stat wants one EPS per figure, named for the lead author and figure number)\n",
    "SUBMISSION = {\"fig0_beta_rel\": \"Lyon_Figure1\", \"fig0_ideal_c\": \"Lyon_Figure2\",\n",
    "              \"fig0_gamma_linear\": \"Lyon_Figure3\"}\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    import matplotlib\n",
    "    matplotlib.use(\"Agg\")\n",
    "    import os\n",
    "    os.makedirs(\"figures\", exist_ok=True)\n",
    "    for name, out in SUBMISSION.items():\n",
    "        fig = FIGURES[name]()\n",
    "        fig.savefig(f\"figures/{out}.eps\")\n",
    "        plt.close(fig)\n",
    "        print(\"wrote\", out)\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import importlib, os\n",
    "import matplotlib.pyplot as plt\n",
    "import paper0_figures as P\n",
    "importlib.reload(P)\n",
    "os.makedirs('figures', exist_ok=True)\n",
    "\n",
    "def show(name, suffix=''):\n",
    "    fig = P.FIGURES[name]()\n",
    "    fig.savefig(f'figures/{P.SUBMISSION.get(name, name)}{suffix}.eps')\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "import sys, numpy, scipy, matplotlib, mpmath\n",
    "print('Python', sys.version.split()[0], '| NumPy', numpy.__version__, '| SciPy', scipy.__version__,\n",
    "      '| Matplotlib', matplotlib.__version__, '| mpmath', mpmath.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gamma limit ($\\beta \\to \\infty$), stabilized-log scale"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "show('fig0_gamma_limit')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Range of the beta median's error over all $\\beta \\ge \\alpha$, stabilized-log scale"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "show('fig0_beta_range')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Selected $\\beta$, arctan($\\alpha$) axis, linear to ±4%"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "show('fig0_beta_rel')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Ideal parameter $c^*(\\alpha, \\beta)$, arctan axes"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "show('fig0_ideal_c')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gamma median and members of the family, linear axes"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "show('fig0_gamma_linear')\n",
    "c, x = P.c_gamma_upper()\n",
    "print(f'tightest upper-bound c = {c:.6f} = {405*c:.3f}/405, touching at x = {x:.4f}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Variant: finer stabilized-log unit (0.1% instead of 1%)\n",
    "Spreads out the region below 1%, where $c = 1/36$ does best."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "P.SLOG_UNIT = 0.001\n",
    "show('fig0_gamma_limit', '_unit0.1pct')\n",
    "show('fig0_beta_range', '_unit0.1pct')\n",
    "P.SLOG_UNIT = 0.01"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Numbers quoted in the text\n",
    "\n",
    "Table 1, then every other number quoted in the paper, by section. Takes about half a minute."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "P.table1()\n",
    "print()\n",
    "P.numbers_quoted()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Download (Colab)"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "import shutil\n",
    "shutil.make_archive('paper0_figures', 'zip', 'figures')\n",
    "try:\n",
    "    from google.colab import files\n",
    "    files.download('paper0_figures.zip')\n",
    "except ImportError:\n",
    "    print('wrote paper0_figures.zip')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/paper0_figures.py <==
"""Figures for "paper 0": the ratio-form family g_c(x) = x - 1/3 + c/x.

The ratio forms are nu_c(alpha, beta) = g_c(alpha) / (g_c(alpha) + g_c(beta)).
Highlighted: Kerman (c = 0), the asymptotic-series coefficient c = 8/405, the
recommended c = 1/36 (g = (x - 1/6)^2 / x), and the c minimizing the worst
error over alpha >= 1/3. The gray family (c = k/405, k = 0..15) is used only
in the two stabilized-log figures.

Three figures, each returned as a matplotlib Figure:
  fig_gamma_limit  relative error of g_c as a gamma median approximation
                   (the beta median's beta -> infinity limit), stabilized-log scale
  fig_beta_range   range of the beta median's relative error over all beta >= alpha,
                   stabilized-log scale
  fig_beta_rel     relative error for selected beta values, alpha on a log axis
                   (or arctan, as in paper 1), linear scale to +/-4%
"""

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.scale import FuncScale
from scipy.special import betaincinv, gammaincinv

# ----------------------------------------------------------------------------
# Style: drawn at the printed size, 0.8 of a 19 cm single-column line width
# ----------------------------------------------------------------------------

LINE_WIDTH_IN = 19 / 2.54          # single-column text width
PRINT_WIDTH = 0.8 * LINE_WIDTH_IN  # figure width as printed: \includegraphics[width=0.8\linewidth]
MIN_FONT_PT = 9.0                  # smallest text, including legends
FIGSIZE = (PRINT_WIDTH, PRINT_WIDTH / 1.6)   # drawn at printed size, so 1 pt is 1 pt
FONT = MIN_FONT_PT
plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix", "font.size": FONT,
    "axes.linewidth": 0.6, "xtick.direction": "in", "ytick.direction": "in",
    "xtick.top": True, "ytick.right": True, "lines.linewidth": 1.0,
    "savefig.bbox": "tight", "savefig.pad_inches": 0.02, "pdf.fonttype": 42, "ps.fonttype": 42,
})

RED, BLUE, BLACK, CYAN = "#ff0000", "#0000ff", "#000000", "#00ffff"
MAGENTA = "#ff00ff"
ORANGE = "#e07000"
GREEN = "#008800"
FAMILY_GRAY = "#a0a0a0"

K_MAX = 15                                  # c = k/405, k = 0..15 (15/405 = 1/27)
FAMILY_C = np.arange(K_MAX + 1) / 405.0
C_SERIES = 8 / 405
C_B3 = 1 / 36
# c minimizing the worst relative error over all alpha >= 1/2, beta >= alpha
# (worst error 1.05%); see minimax_c() below. For alpha >= 1 the minimax c is
# 11.15/405 = 0.02754, close to 1/36 = 11.25/405.
C_MINIMAX_HALF = 0.031403
# Over alpha >= 1/3 (the domain of posteriors under Kerman's neutral Beta(1/3, 1/3)
# prior): 13.21/405, worst error 2.44%, both extremes at alpha = 1/3.
C_MINIMAX_THIRD = 0.032615

# (c or "wh", color, linestyle, linewidth, label)
HIGHLIGHTS = [
    (0.0, RED, "--", 0.8, r"$c_1 = 0$ (Kerman)"),
    (C_SERIES, BLACK, "-", 0.5, r"$c_1 = 8/405$ (series)"),
    (C_B3, MAGENTA, "-", 1.0, r"$c_1 = 1/36$"),
    (C_MINIMAX_THIRD, GREEN, "-", 0.8, r"$c_1 = 0.0326$ (minimax, $\alpha \geq \frac{1}{3}$)"),
]
# older approximations, added to fig_beta_rel when REL_SHOW_CLASSICAL
CLASSICAL = [
    ("wh", BLUE, "-.", 0.8, "Paulson (Wilson\u2013Hilferty)"),
    # ("carter", ORANGE, (0, (5, 1.5, 1, 1.5, 1, 1.5)), 0.8, r"Carter"),   # mostly off scale; text only
]
REL_SHOW_CLASSICAL = True
FAMILY_LABEL = r"gray: $c_1 = k/405$, $k = 0, \ldots, 15$"


# ----------------------------------------------------------------------------
# The family
# ----------------------------------------------------------------------------

def g(x, c):
    """g_c(x) = x - 1/3 + c/x; for c = "wh" Paulson's Wilson--Hilferty form x (1 - 1/(9x))^3;
    for c = "carter" the beta -> infinity (gamma) limit of Carter's (1947) median, x exp(-(2/3) u (1 - u)),
    u = 1/(2x - 1)."""
    if c == "wh":
        return x * (1 - 1 / (9 * x)) ** 3
    if c == "carter":
        u = 1 / (2 * x - 1)
        return x * np.exp(-2 / 3 * u * (1 - u))
    if isinstance(c, tuple):               # (c1, c2): x - 1/3 + c1/x + c2/x^2
        return x - 1 / 3 + c[0] / x + c[1] / x ** 2
    return x - 1 / 3 + c / x


def alpha_min(c):
    """Where each curve starts (the minimax curve: at alpha = 1/2, its fitted domain): the smallest alpha beyond which g_c is positive
    and increasing, so the ratio form is positive and well behaved.

    For c < 1/36 that is the larger zero of g_c (error -> -100% there); for
    c = 1/36 the double zero 1/6; for c > 1/36, where g_c has no zero, the
    minimum of g_c at sqrt(c), below which g_c turns back up as alpha -> 0.
    """
    if c == "wh":
        return 1 / 9                       # Wilson--Hilferty: zero at 1/9
    if c == "carter":
        return 0.5                         # Carter: singular at 1/2
    if c == C_MINIMAX_HALF:
        return 0.5                         # drawn only on the domain it was fitted to
    if c == C_MINIMAX_THIRD:
        return 1 / 3
    disc = 1 / 9 - 4 * c
    if disc > 0:
        return (1 / 3 + np.sqrt(disc)) / 2
    return np.sqrt(c)


def ratio_form(a, b, c):
    """The ratio form g(a)/(g(a) + g(b)); for c = "carter", Carter's (1947) z-distribution formula
    at the median, which is not a ratio form: logit = log(a/b) - (2/3)(u - v)(1 - u - v)."""
    if c == "carter":
        u, v = 1 / (2 * a - 1), 1 / (2 * b - 1)
        return 1 / (1 + (b / a) * np.exp(2 / 3 * (u - v) * (1 - u - v)))
    if callable(c):                        # c1 depending on both shape parameters, c(a, b)
        cc = c(a, b)
        ga, gb = a - 1 / 3 + cc / a, b - 1 / 3 + cc / b
    else:
        ga, gb = g(a, c), g(b, c)
    return ga / (ga + gb)


# ----------------------------------------------------------------------------
# Stabilized-log scale: sign(e) log(1 + |e|/SLOG_UNIT), e the relative error
# as a fraction. SLOG_UNIT = 0.01 is log(1 + |percent error|): linear below
# about 1%, logarithmic above. A smaller unit (say 0.001) spreads out the
# region below 1% more.
# ----------------------------------------------------------------------------

SLOG_UNIT = 0.01


def _slog(e):
    return np.sign(e) * np.log1p(np.abs(e) / SLOG_UNIT)


def _islog(z):
    return np.sign(z) * np.expm1(np.abs(z)) * SLOG_UNIT


def _pct(v):
    p = 100 * v
    return "0" if v == 0 else (f"{p:+.0f}%" if abs(p) >= 1 else f"{p:+g}%")


def _slog_axis(ax, ylim=(-1, 1)):
    ax.set_yscale(FuncScale(ax, (_slog, _islog)))
    ticks = [-1, -0.1, -0.01, -0.001, 0, 0.001, 0.01, 0.1, 1]
    # label only ticks far enough from zero on this scale to have room
    z = {v: _slog(v) for v in ticks}
    keep = {v for v in ticks if v == 0 or abs(z[v]) >= 0.35}
    ax.set_yticks(ticks)
    ax.set_yticklabels([_pct(v).replace("-", "\u2212") if v in keep else "" for v in ticks])
    ax.set_ylim(*ylim)
    ax.axhline(0, color=BLACK, linewidth=0.5)
    unit = f"{100 * SLOG_UNIT:g}\\%"
    ax.set_ylabel(rf"relative error $e$, scaled as $\log(1 + |e|/{unit})$")


def _alpha_log_axis(ax, lo=0.1, hi=100):
    ax.set_xscale("log")
    ax.set_xlim(lo, hi)
    ax.set_xlabel(r"$\alpha$")


def _alphas(c, hi=100, n=600):
    lo = alpha_min(c) * (1 + 1e-4)
    return np.logspace(np.log10(lo), np.log10(hi), n)


LEGEND_LOC = {"fig_gamma_limit": "lower right", "fig_beta_range": "lower right",
              "fig_beta_rel": "upper right"}


def _legend(ax, where, gray_label=FAMILY_LABEL.replace("gray: ", "")):
    """Framed legend inside the axes; the gray family is the last entry, if any."""
    handles, labels = ax.get_legend_handles_labels()
    if gray_label:
        handles = handles + [plt.Line2D([], [], color=FAMILY_GRAY, linewidth=0.8)]
        labels = labels + [gray_label]
    ax.legend(handles, labels, loc=LEGEND_LOC[where],
              fontsize=FONT, frameon=True, framealpha=1.0, handlelength=2.4)


# ----------------------------------------------------------------------------
# Figures
# ----------------------------------------------------------------------------

def fig_gamma_limit():
    """g_c(alpha) / nu_Gamma(alpha) - 1: the beta -> infinity limit."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    for c in FAMILY_C:
        a = _alphas(c)
        ax.plot(a, g(a, c) / gammaincinv(a, 0.5) - 1, color=FAMILY_GRAY, linewidth=0.5)
    for c, color, ls, lw, label in HIGHLIGHTS:
        a = _alphas(c)
        ax.plot(a, g(a, c) / gammaincinv(a, 0.5) - 1, color=color, linestyle=ls,
                linewidth=lw, label=label)
    _alpha_log_axis(ax)
    _slog_axis(ax)
    _legend(ax, "fig_gamma_limit")
    return fig


def _beta_range(c, a, ratios=np.logspace(0, 6, 241), beta_max=1e6):
    """Min and max relative error over beta = r alpha >= alpha, for each alpha."""
    A = a[:, None]
    B = A * ratios[None, :]
    B = np.where(B <= beta_max, B, np.nan)
    with np.errstate(all="ignore"):
        e = ratio_form(A, B, c) / betaincinv(A, B, 0.5) - 1
    return np.nanmin(e, axis=1), np.nanmax(e, axis=1)


def fig_beta_range():
    """Range of the relative error over all beta >= alpha."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    for c in FAMILY_C:
        a = _alphas(c, n=300)
        lo, hi = _beta_range(c, a)
        ax.plot(a, lo, color=FAMILY_GRAY, linewidth=0.5)
        ax.plot(a, hi, color=FAMILY_GRAY, linewidth=0.5)
    for c, color, ls, lw, label in HIGHLIGHTS:
        a = _alphas(c, n=300)
        lo, hi = _beta_range(c, a)
        ax.plot(a, lo, color=color, linestyle=ls, linewidth=lw, label=label)
        ax.plot(a, hi, color=color, linestyle=ls, linewidth=lw)
    _alpha_log_axis(ax)
    _slog_axis(ax)
    _legend(ax, "fig_beta_range")
    return fig


BETAS = [1, 2, 5, 20]
REL_FAMILY_C = np.arange(0, K_MAX + 1, 3) / 405.0   # every third member, to limit clutter


REL_X_AXIS = "atan"       # "atan" (as in paper 1, cropped at REL_ALPHA_MIN) or "log"
REL_ALPHA_MIN = 0.15      # left edge of the alpha axis
REL_SHOW_FAMILY = False   # gray family members in fig_beta_rel
REL_EXTEND_MINIMAX = True  # continue the alpha >= 1/3 minimax curves below 1/3, thin
REL_SHOW_ENVELOPE = True   # dotted envelope: min and max error over all beta >= alpha
ENVELOPE_TINT = 0.15       # mix of each curve color with white for its envelope
ENVELOPE_LW = 1.1


def _tint(color, t=ENVELOPE_TINT):
    from matplotlib.colors import to_rgb
    return tuple(1 - (1 - v) * (1 - t) for v in to_rgb(color))


def _envelope(c, a, ratios=np.logspace(0, 7, 351), beta_max=1e7):
    """Min and max relative error over beta >= alpha, including beta -> infinity."""
    A = a[:, None]
    B = A * ratios[None, :]
    B = np.where(B <= beta_max, B, np.nan)
    with np.errstate(all="ignore"):
        e = ratio_form(A, B, c) / betaincinv(A, B, 0.5) - 1
        e_inf = g(a, c) / gammaincinv(a, 0.5) - 1
    return np.minimum(np.nanmin(e, axis=1), e_inf), np.maximum(np.nanmax(e, axis=1), e_inf)


REL_DRAW_ORDER = [0.0, "wh", C_SERIES, C_MINIMAX_THIRD, C_B3]   # back to front (legend follows)


def _rel_order():
    """HIGHLIGHTS (and CLASSICAL, if shown) in REL_DRAW_ORDER, back to front."""
    items = HIGHLIGHTS + (CLASSICAL if REL_SHOW_CLASSICAL else [])
    key = {repr(c): i for i, c in enumerate(REL_DRAW_ORDER)}
    return sorted(items, key=lambda h: key.get(repr(h[0]), len(key)))


def fig_beta_rel(ylim=(-0.041, 0.041)):
    """Relative error for selected beta, alpha <= beta, linear error axis."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    if REL_X_AXIS == "atan":
        fwd, x_lo, x_hi = np.arctan, np.arctan(REL_ALPHA_MIN), np.pi / 2
    else:
        fwd, x_lo, x_hi = (lambda a: a), REL_ALPHA_MIN, 1.3 * max(BETAS)
        ax.set_xscale("log")
    ax.axhline(0, color=BLACK, linewidth=0.5)

    def curves(c, **kw):
        for b in BETAS:
            lo = max(alpha_min(c) * (1 + 1e-4), REL_ALPHA_MIN)
            if lo >= b:
                continue
            a = np.geomspace(lo, b, 600)
            e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1
            ax.plot(fwd(a), e, **kw)
            kw.pop("label", None)

    if REL_SHOW_FAMILY:
        for c in REL_FAMILY_C:
            curves(c, color=FAMILY_GRAY, linewidth=0.5)
    if REL_SHOW_ENVELOPE:
        for c, color, ls, lw, label in _rel_order():
            lo = alpha_min(c) if c != C_MINIMAX_THIRD or not REL_EXTEND_MINIMAX else np.sqrt(c)
            a = np.geomspace(max(lo * (1 + 1e-4), REL_ALPHA_MIN), 1e4, 500)
            for e in _envelope(c, a):
                e = np.where(np.abs(e) < 1e-7, np.nan, e)   # no error of that sign: skip
                ax.plot(fwd(a), e, color=_tint(color), linestyle=(0, (1, 1.5)),
                        linewidth=ENVELOPE_LW, zorder=1)
    for c, color, ls, lw, label in _rel_order():
        curves(c, color=color, linestyle=ls, linewidth=lw, label=label)
        if c == C_MINIMAX_THIRD and REL_EXTEND_MINIMAX:
            # outside the fitted domain: down to where g_c has its minimum (sqrt c)
            lo = max(np.sqrt(c) * (1 + 1e-4), REL_ALPHA_MIN)
            for b in BETAS:
                a = np.geomspace(lo, 1 / 3, 300)
                e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1
                ax.plot(fwd(a), e, color=color, linestyle=ls, linewidth=0.5 * lw)
    ticks = [(1 / 5, r"$\frac{1}{5}$"), (1 / 3, r"$\frac{1}{3}$"), (1 / 2, r"$\frac{1}{2}$"),
             (1, "1"), (2, "2"), (5, "5"), (20, "20")]
    tx = fwd(np.array([t for t, _ in ticks], float))
    ax.vlines(tx, -1, 1, colors=CYAN, linewidth=0.5, zorder=0)
    ax.set_xticks(tx)
    ax.set_xticklabels([lab for _, lab in ticks])
    ax.minorticks_off()
    ax.set_xlim(x_lo, x_hi)
    ax.set_ylim(*ylim)
    ax.set_yticks(np.arange(-0.04, 0.041, 0.01))
    ax.set_yticklabels([f"{v:+.0f}%".replace("-", "\u2212") if v else "0"
                        for v in np.arange(-4, 4.1, 1)])
    ax.set_xlabel(r"$\alpha$ (arctan scale)" if REL_X_AXIS == "atan" else r"$\alpha$")
    ax.set_ylabel("relative error")
    _legend(ax, "fig_beta_rel",
            r"$c_1 = k/405$, $k = 0, 3, \ldots, 15$" if REL_SHOW_FAMILY else None)
    return fig


def _error_grid(c, alpha_lo, alpha_hi=1000, n=400, beta_max=1e6):
    """The main grid of Section 8: n log-spaced alpha in [alpha_lo, alpha_hi], n log-spaced beta/alpha in
    [1, 1e5], beta <= beta_max. Returns alpha, beta, relative errors, and the beta -> infinity (gamma) limit."""
    a = np.logspace(np.log10(alpha_lo), np.log10(alpha_hi), n)[:, None]
    b = a * np.logspace(0, 5, n)[None, :]
    b = np.where(b <= beta_max, b, np.nan)
    a1 = a[:, 0]
    with np.errstate(all="ignore"):
        e = ratio_form(a, b, c) / betaincinv(a, b, 0.5) - 1
        g_inf = a1 - 1 / 3 + c(a1, np.inf) / a1 if callable(c) else g(a1, c)
        e_inf = g_inf / gammaincinv(a1, 0.5) - 1
    return a, b, e, e_inf


def worst_errors(c, alpha_lo, alpha_hi=1000, n=400, beta_max=1e6):
    """Most negative and most positive relative error over alpha_lo <= alpha <= beta,
    including the beta -> infinity (gamma) limit g_c(alpha)/nu_Gamma(alpha) - 1."""
    a, b, e, e_inf = _error_grid(c, alpha_lo, alpha_hi, n, beta_max)
    return min(np.nanmin(e), e_inf.min()), max(np.nanmax(e), e_inf.max())


def minimax_c(alpha_lo):
    """The c minimizing the worst |relative error| over alpha >= alpha_lo, beta >= alpha."""
    from scipy.optimize import minimize_scalar
    worst = lambda c: max(abs(v) for v in worst_errors(c, alpha_lo))
    r = minimize_scalar(worst, bounds=(8 / 405, 16 / 405), method="bounded",
                        options={"xatol": 1e-8})
    return r.x, worst(r.x)


def minimax_c_metric(metric, alpha_lo=1.0, alpha_hi=1000, n=400, beta_max=1e6):
    """Minimax c over alpha_lo <= alpha <= beta (with the beta -> infinity limit) for another error measure:
    metric = "logit" (logit nu_c - logit nu_B) or "cdf" (I_{nu_c}(alpha, beta) - 1/2)."""
    from scipy.optimize import minimize_scalar
    from scipy.special import betainc, gammainc
    a = np.logspace(np.log10(alpha_lo), np.log10(alpha_hi), n)[:, None]
    b = a * np.logspace(0, 5, n)[None, :]
    b = np.where(b <= beta_max, b, np.nan)
    m = betaincinv(a, b, 0.5)
    ag = a[:, 0]
    mg = gammaincinv(ag, 0.5)

    def worst(c):
        with np.errstate(all="ignore"):
            v = ratio_form(a, b, c)
            if metric == "logit":
                e, eg = np.log(v / (1 - v)) - np.log(m / (1 - m)), np.log(g(ag, c) / mg)
            else:
                e, eg = betainc(a, b, v) - 0.5, gammainc(ag, g(ag, c)) - 0.5
        return max(np.nanmax(np.abs(e)), np.abs(eg).max())
    r = minimize_scalar(worst, bounds=(8 / 405, 16 / 405), method="bounded", options={"xatol": 1e-8})
    return r.x, worst(r.x)


def kerman_vs_b3(n=400):
    """Largest ratio |error of nu_{1/36}| / |error of Kerman| over 1/3 < alpha <= beta."""
    a = np.concatenate([np.linspace(1 / 3 + 1e-4, 0.6, n), np.logspace(np.log10(0.6), 3, n)])
    r = np.concatenate([1 + np.logspace(-6, -1, 60), np.logspace(np.log10(1.1), 6, 300)])
    A = a[:, None]
    B = np.where(A * r <= 1e6, A * r, np.nan)
    with np.errstate(all="ignore"):
        t = betaincinv(A, B, 0.5)
        ratio = np.abs(ratio_form(A, B, C_B3) / t - 1) / np.abs(ratio_form(A, B, 0.0) / t - 1)
    return np.nanmax(ratio)


FIGURES = {
    "fig0_gamma_limit": fig_gamma_limit,
    "fig0_beta_range": fig_beta_range,
    "fig0_beta_rel": fig_beta_rel,
}


# ----------------------------------------------------------------------------
# Ideal parameter c(alpha, beta): the c that makes nu_c exact
# ----------------------------------------------------------------------------

def c_ideal(a, b, delta=2e-3):
    """c making nu_c(a, b) equal the beta median m:
        c = [m (b - 1/3) - (1 - m)(a - 1/3)] / [(1 - m)/a - m/b].
    0/0 on the diagonal, so within delta of it (in log b/a) evaluate at the symmetric pair
    sqrt(ab) e^(-+delta/2); c is symmetric, so this is accurate to O(delta^2)."""
    a = np.asarray(a, float)
    b = np.asarray(b, float)
    near = np.abs(np.log(b / a)) < delta
    s = np.sqrt(a * b)
    a2 = np.where(near, s * np.exp(-delta / 2), a)
    b2 = np.where(near, s * np.exp(delta / 2), b)
    m = betaincinv(a2, b2, 0.5)
    return (m * (b2 - 1 / 3) - (1 - m) * (a2 - 1 / 3)) / ((1 - m) / a2 - m / b2)


IDEAL_FAMILY = [1 / 30, 1 / 33, 1 / 39, 1 / 42, 1 / 45]          # gray, with 1/36 highlighted
IDEAL_FAMILY_LABELS = {1 / 30: "1/30", 1 / 33: "1/33", 1 / 39: "1/39", 1 / 42: "1/42", 1 / 45: "1/45"}
C_MINIMAX_ONE = 0.027537
IDEAL_PEAK_DOT = True
IDEAL_SHADE_STYLE = "hatch"   # "hatch" (no tint) or "fill" (light gray)
IDEAL_PEAK_CONTOUR = 0.034  # dotted level just below the peak value 0.03440, to show its shape
IDEAL_HIGHLIGHTS = [
    # (level, color, linestyle, linewidth, legend label, inline label)
    (C_B3, MAGENTA, "-", 1.2, r"$1/36$", None),
    (C_SERIES, BLACK, ":", 1.2, r"$8/405$ (series; $\beta \to \infty$ limit)", None),
    (C_MINIMAX_ONE, BLUE, "--", 0.9, r"$0.0275$ (minimax, $\alpha \geq 1$)", None),
    (C_MINIMAX_HALF, BLUE, "-.", 0.9, r"$0.0314$ (minimax, $\alpha \geq \frac{1}{2}$)", None),
    (C_MINIMAX_THIRD, GREEN, "-", 0.9, r"$0.0326$ (minimax, $\alpha \geq \frac{1}{3}$)", None),
]
IDEAL_SHADE_BELOW = 1 / 6   # shade min(alpha, beta) < 1/6, where contours for c < 1/36 follow zeros of g_c
IDEAL_N = 500


LIGHT_GREEN = "#33cc33"


def fig_ideal_c(overlay_s=False):
    """Contours of c(alpha, beta) on arctan axes over [0, inf]^2.

    overlay_s: also draw contours of s = 1/alpha + 1/beta (light green) at the levels where
    c = (3 + s)/150 equals each gray/highlighted 1/(3N) level, for comparison."""
    from matplotlib.lines import Line2D
    from matplotlib.patches import Patch
    u = np.linspace(1e-3, np.pi / 2 - 2e-3, IDEAL_N)
    U, V = np.meshgrid(u, u)
    with np.errstate(all="ignore"):
        C = c_ideal(np.tan(U), np.tan(V))
    side = 0.62 * PRINT_WIDTH
    fig, ax = plt.subplots(figsize=(side + 0.0, side))
    # shading: alpha < 1/6 or beta < 1/6
    t = np.arctan(IDEAL_SHADE_BELOW)
    shade = "#ececec"
    if IDEAL_SHADE_STYLE == "hatch":   # line hatching, no tint (Stat: "tints are not acceptable")
        import matplotlib as mpl
        mpl.rcParams["hatch.linewidth"] = 0.3
        hk = dict(facecolor="none", edgecolor=FAMILY_GRAY, hatch="////", linewidth=0, zorder=0)
        ax.axvspan(0, t, **hk)
        ax.axhspan(0, t, **hk)
    else:
        ax.axvspan(0, t, color=shade, zorder=0, linewidth=0)
        ax.axhspan(0, t, color=shade, zorder=0, linewidth=0)
    ticks = [(1 / 6, r"$\frac{1}{6}$"), (1 / 3, r"$\frac{1}{3}$"),
             (1 / 2, r"$\frac{1}{2}$"), (1, "1"), (2, "2"), (5, "5"), (20, "20")]
    tx = np.arctan([v for v, _ in ticks])
    ax.vlines(tx, 0, np.pi / 2, colors=CYAN, linewidth=0.4, zorder=0.5)
    ax.hlines(tx, 0, np.pi / 2, colors=CYAN, linewidth=0.4, zorder=0.5)
    ax.plot([0, np.pi / 2], [0, np.pi / 2], color=BLACK, linewidth=0.4, zorder=0.6)
    cs = ax.contour(U, V, C, levels=sorted(IDEAL_FAMILY), colors=FAMILY_GRAY, linewidths=0.6)
    # one label per gray contour, placed in the open lower-right half (alpha > beta)
    # (1/45 is left unlabeled: it lives in the crowded corner near alpha, beta -> infinity)
    spots = [(0.9, 0.45), (3, 0.75), (8, 2.2), (9.9, 5.0)]
    ax.clabel(cs, fmt=IDEAL_FAMILY_LABELS, fontsize=FONT - 1, inline=True, inline_spacing=2,
              manual=[(np.arctan(a), np.arctan(b)) for a, b in spots])
    handles = []
    for level, color, ls, lw, label, inline in IDEAL_HIGHLIGHTS:
        cs = ax.contour(U, V, C, levels=[level], colors=[color], linestyles=[ls], linewidths=lw)
        if inline:
            ax.clabel(cs, fmt={level: inline}, fontsize=FONT - 1, inline=True, inline_spacing=2)
        handles.append(Line2D([], [], color=color, linestyle=ls, linewidth=lw, label=label))
    handles.append(Line2D([], [], color=FAMILY_GRAY, linewidth=0.6, label=r"$1/(3N)$, $N = 10, \ldots, 15$"))
    if IDEAL_PEAK_CONTOUR:   # a level just below the peak, to show its shape
        ax.contour(U, V, C, levels=[IDEAL_PEAK_CONTOUR], colors=FAMILY_GRAY, linewidths=0.6,
                   linestyles=":")
        handles.append(Line2D([], [], color=FAMILY_GRAY, linewidth=0.6, linestyle=":",
                              label=rf"${IDEAL_PEAK_CONTOUR:.4f}$"))
    if IDEAL_PEAK_DOT:       # the maximum of c*, on the diagonal
        from scipy.optimize import minimize_scalar
        r = minimize_scalar(lambda t: -c_ideal(np.array([t]), np.array([t]))[0], bounds=(0.3, 0.7),
                            method="bounded", options={"xatol": 1e-10})
        t_pk, c_pk = r.x, -r.fun
        ax.plot([np.arctan(t_pk)], [np.arctan(t_pk)], "o", color=BLACK, markersize=3,
                markeredgewidth=0, zorder=5)
        handles.append(Line2D([], [], color=BLACK, marker="o", markersize=3, markeredgewidth=0,
                              linestyle="none",
                              label=rf"max ${c_pk:.4f}$ at $\alpha = \beta = {t_pk:.3f}$"))
    if overlay_s:
        with np.errstate(all="ignore"):
            S = 1 / np.tan(U) + 1 / np.tan(V)
        s_levels = sorted(150 * c - 3 for c in IDEAL_FAMILY + [C_B3])
        ax.contour(U, V, S, levels=s_levels, colors=LIGHT_GREEN, linewidths=0.8, linestyles="-")
        handles.append(Line2D([], [], color=LIGHT_GREEN, linewidth=0.8,
                              label=r"$1/\alpha + 1/\beta = 150c - 3$"))
    if IDEAL_SHADE_STYLE == "hatch":
        handles.append(Patch(facecolor="none", edgecolor=FAMILY_GRAY, hatch="////", linewidth=0,
                             label=r"$\min(\alpha, \beta) < \frac{1}{6}$"))
    else:
        handles.append(Patch(color=shade, label=r"$\min(\alpha, \beta) < \frac{1}{6}$"))
    ax.set_xticks(tx)
    ax.set_yticks(tx)
    ax.set_xticklabels([lab for _, lab in ticks])
    ax.set_yticklabels([lab for _, lab in ticks])
    ax.minorticks_off()
    ax.set_xlim(0, np.pi / 2)
    ax.set_ylim(0, np.pi / 2)
    ax.set_aspect("equal")
    ax.set_xlabel(r"$\alpha$ (arctan scale)")
    ax.set_ylabel(r"$\beta$ (arctan scale)")
    ax.legend(handles=handles, loc="upper left", bbox_to_anchor=(1.03, 1.0), fontsize=FONT,
              frameon=False, handlelength=2.4, title=r"Contours of $c^{*}(\alpha, \beta)$",  # c^{*}: a bare ^* gets operator spacing
              title_fontsize=FONT, alignment="left")
    return fig


FIGURES["fig0_ideal_c"] = fig_ideal_c
FIGURES["fig0_ideal_c_overlay_s"] = lambda: fig_ideal_c(overlay_s=True)


# ----------------------------------------------------------------------------
# Gamma median and the family g_c on linear axes
# ----------------------------------------------------------------------------

def c_gamma_upper():
    """Smallest c with g_c(x) >= nu_Gamma(x) for all x > 0 (about 0.031942, touching near x = 0.294)."""
    from scipy.optimize import minimize_scalar
    cg = lambda x: x * (gammaincinv(x, 0.5) - x + 1 / 3)
    r = minimize_scalar(lambda x: -cg(x), bounds=(0.05, 3), method="bounded", options={"xatol": 1e-12})
    return -r.fun, r.x


MEDIAN_BAND = "#d0d0d0"   # true median: wide light gray band underneath, as in paper 1
MEDIAN_GRAY = "#808080"
GAMMA_MEDIAN_BAND = False  # False: thin black median line instead of the gray band
GAMMA_LW = 0.75            # line width for all curves in fig_gamma_linear


GAMMA_INSET_LINK = "corners"   # "corners" or "arrow"
GAMMA_INSET = dict(x0=0.12, x1=0.38, y0=-0.01, y1=0.14, mag=3, at=(0.07, 0.66))
# Inset: data window [x0,x1] x [y0,y1], magnified mag times in both data units,
# drawn with its lower-left corner at data point `at` of the main axes (None: no inset).


def fig_gamma_linear(x_max=4 / 3, ylim=(-0.05, 1.05), inset=GAMMA_INSET):
    """nu_Gamma(x) with x - 1/3, (x - 1/6)^2/x and the tightest upper-bound member, linear axes."""
    c_ub, x_touch = c_gamma_upper()
    fig, ax = plt.subplots(figsize=FIGSIZE)
    x = np.linspace(1e-3, x_max, 2000)

    def curves(ax, x, labels=True):
        lab = (lambda s: s) if labels else (lambda s: None)
        if GAMMA_MEDIAN_BAND:
            ax.plot(x, gammaincinv(x, 0.5), color=MEDIAN_BAND, linewidth=4.0, solid_capstyle="butt",
                    label=lab(r"$\nu_\Gamma(\alpha)$ (median)"), zorder=1)
        else:   # thin mid-gray line, drawn first (underneath the approximations)
            ax.plot(x, gammaincinv(x, 0.5), color=MEDIAN_GRAY, linewidth=GAMMA_LW,
                    label=lab(r"$\nu_\Gamma(\alpha)$ (median)"), zorder=1)
        ax.plot(x, x - 1 / 3, color=RED, linestyle="--", linewidth=GAMMA_LW,
                label=lab(r"$\alpha - \frac{1}{3}$ ($c_1 = 0$, lower bound)"), zorder=1.5)
        ax.plot(x, g(x, C_B3), color=MAGENTA, linewidth=GAMMA_LW,
                label=lab(r"$(\alpha - \frac{1}{6})^2/\alpha$ ($c_1 = \frac{1}{36}$)"), zorder=2)
        ax.plot(x, g(x, c_ub), color=BLUE, linestyle="-.", linewidth=GAMMA_LW,
                label=lab(rf"$c_1 = {c_ub:.4f}$ (tightest upper bound)"), zorder=3)
        ax.plot([x_touch], [gammaincinv(x_touch, 0.5)], "o", color=BLACK, markersize=3.0,
                markeredgewidth=0, zorder=4)   # where the upper bound is tangent to the median

    ax.axhline(0, color=BLACK, linewidth=0.3, zorder=0.8)
    ticks = [(0, "0"), (1 / 6, r"$\frac{1}{6}$"), (1 / 3, r"$\frac{1}{3}$"), (0.5, r"$\frac{1}{2}$"),
             (1, "1"), (4 / 3, r"$\frac{4}{3}$"), (1.5, r"$\frac{3}{2}$"), (2, "2")]
    ticks = [t for t in ticks if t[0] <= x_max + 1e-9]
    ax.vlines([t for t, _ in ticks], *ylim, colors=CYAN, linewidth=0.4, zorder=0)
    curves(ax, x)
    # where the 1/36 approximation crosses the median from below (an upper bound beyond it)
    from scipy.optimize import brentq
    x_cross = brentq(lambda t: g(t, C_B3) - gammaincinv(t, 0.5), 0.5, 1.0, xtol=1e-14)
    ax.plot([x_cross], [gammaincinv(x_cross, 0.5)], "o", color=BLACK, markersize=3.0,
            markeredgewidth=0, zorder=4)
    ax.set_xticks([t for t, _ in ticks])
    ax.set_xticklabels([lab for _, lab in ticks])
    ax.minorticks_off()
    ax.set_xlim(0, x_max)
    ax.set_ylim(*ylim)
    ax.set_xlabel(r"$\alpha$")
    ax.set_ylabel("median, approximation, and bounds")
    ax.legend(loc="lower right", fontsize=FONT, frameon=True, framealpha=1.0, handlelength=2.4)

    if inset:
        x0, x1, y0, y1, mag = inset["x0"], inset["x1"], inset["y0"], inset["y1"], inset["mag"]
        ax_in = ax.inset_axes([inset["at"][0], inset["at"][1], mag * (x1 - x0), mag * (y1 - y0)],
                              transform=ax.transData)
        ax_in.axhline(0, color=BLACK, linewidth=0.3, zorder=0.8)
        ax_in.vlines([t for t, _ in ticks if x0 <= t <= x1], y0, y1, colors=CYAN, linewidth=0.4, zorder=0)
        curves(ax_in, np.linspace(x0, x1, 600), labels=False)
        ax_in.set_xlim(x0, x1)
        ax_in.set_ylim(y0, y1)
        ax_in.set_xticks([t for t, _ in ticks if x0 <= t <= x1])
        ax_in.set_xticklabels([lab for t, lab in ticks if x0 <= t <= x1])
        ax_in.set_yticks([0, 0.1])
        ax_in.set_yticklabels([])  # values readable from the main axes; keep the inset uncluttered
        ax_in.minorticks_off()
        ax_in.tick_params(labelsize=FONT, pad=1.5)
        ax_in.text(0.07, 0.95, rf"$\times{mag:g}$", transform=ax_in.transAxes, ha="left", va="top")
        # box around the magnified region, and a link to the inset that stays clear of the curves
        from matplotlib.patches import Rectangle
        link_kw = dict(color="#666666", linewidth=0.4)   # solid gray: EPS has no transparency
        ax.add_patch(Rectangle((x0, y0), x1 - x0, y1 - y0, fill=False, zorder=4.5, **link_kw))
        ix0, iy0 = inset["at"]
        ix1 = ix0 + mag * (x1 - x0)
        if GAMMA_INSET_LINK == "corners":    # inset's bottom corners to the box's top corners
            ax.plot([ix0, x0], [iy0, y1], zorder=4.5, **link_kw)
            ax.plot([ix1, x1], [iy0, y1], zorder=4.5, **link_kw)
        elif GAMMA_INSET_LINK == "arrow":    # box's top center to inset's bottom center
            ax.annotate("", xy=((ix0 + ix1) / 2, iy0), xytext=((x0 + x1) / 2, y1),
                        arrowprops=dict(arrowstyle="-|>", mutation_scale=7, shrinkA=0, shrinkB=0,
                                        **link_kw), zorder=4.5)
    return fig


FIGURES["fig0_gamma_linear"] = fig_gamma_linear


# ----------------------------------------------------------------------------
# Numbers quoted in the text, section by section (run numbers_quoted())
# ----------------------------------------------------------------------------

C_SERIES2 = (8 / 405, 184 / 25515)    # the series (4) through its c_2 term
C_THRESHOLD = 1 / 45


def c_shape_series(a, b):
    """c1 = 8/405 + (184/25515)(1/a + 1/b): reproduces the gamma series through x^-2 as beta -> infinity."""
    return 8 / 405 + 184 / 25515 * (1 / a + 1 / b)


def c_shape_150(a, b):
    """c1 = (3 + 1/a + 1/b)/150."""
    return (3 + 1 / a + 1 / b) / 150


TABLE1_ROWS = [("Kerman, nu_0", 0.0), ("series, to c1", C_SERIES), ("series, to c2", C_SERIES2),
               ("threshold 1/45", C_THRESHOLD), ("nu_1/36", C_B3), ("minimax, alpha >= 1", C_MINIMAX_ONE),
               ("minimax, alpha >= 1/2", C_MINIMAX_HALF), ("minimax, alpha >= 1/3", C_MINIMAX_THIRD),
               ("Paulson, nu_WH", "wh")]


def table1():
    """Table 1: worst negative and positive relative errors (percent) over alpha0 <= alpha <= beta."""
    print(f"{'':24s}" + "".join(f"{'alpha0 = ' + lab:>24s}" for lab in ("1/3", "1/2", "1")))
    for name, c in TABLE1_ROWS:
        cells = []
        for a0 in (1 / 3, 1 / 2, 1.0):
            lo, hi = worst_errors(c, a0)
            lo, hi = 100 * max(lo, -1), 100 * hi
            cells.append(f"[{lo:+.4g}, {hi:+.4g}]")
        print(f"{name:24s}" + "".join(f"{x:>24s}" for x in cells))


def worst_location(c, alpha_lo=1.0):
    """(error, alpha, beta) of the most negative and most positive errors on the main grid; beta = inf
    for the gamma limit."""
    a, b, e, e_inf = _error_grid(c, alpha_lo)
    out = []
    for pick, arg in ((np.nanmin, np.nanargmin), (np.nanmax, np.nanargmax)):
        i, j = np.unravel_index(arg(e), e.shape)
        k = arg(e_inf)
        if pick([e[i, j], e_inf[k]]) == e_inf[k]:
            out.append((e_inf[k], a[k, 0], np.inf))
        else:
            out.append((e[i, j], a[i, 0], b[i, j]))
    return out


def c_star_r(r):
    """The ray threshold of Theorem 1."""
    return 8 / 405 + 4 * r / (405 * (1 + r) ** 2)


def ray_coefficient(c1, r):
    """Theorem 2: relative error ~ coefficient / alpha^2 along beta = r alpha."""
    return -(1 - 1 / r) * (c_star_r(r) - c1)


def median_mp(a, b, dps=40):
    """Beta median in high precision (mpmath), started from the double-precision median."""
    import mpmath as mp
    mp.mp.dps = dps
    x0 = mp.mpf(betaincinv(a, b, 0.5))
    a, b = mp.mpf(a), mp.mpf(b)
    return mp.findroot(lambda x: mp.betainc(a, b, 0, x, regularized=True) - mp.mpf(1) / 2, x0)


def near_diagonal_check(alphas=(1 / 3 + 1e-4, 1.0, 10.0, 100.0, 1000.0), gaps=(1e-6, 1e-4, 1e-2), dps=40):
    """|error of nu_1/36| / |error of Kerman| at points near the diagonal, beta = alpha (1 + gap), in dps-digit
    arithmetic and in double precision. Near the diagonal at large alpha both errors approach rounding level,
    so the double-precision ratio there is unreliable; the high-precision one is not."""
    import mpmath as mp
    rows = []
    for a in alphas:
        for d in gaps:
            b = a * (1 + d)
            m = median_mp(a, b, dps)
            A, B = mp.mpf(a), mp.mpf(b)
            nu = lambda c: (A - mp.mpf(1) / 3 + c / A) / (A + B - mp.mpf(2) / 3 + c / A + c / B)
            r_mp = abs(nu(mp.mpf(1) / 36) / m - 1) / abs(nu(0) / m - 1)
            md = betaincinv(a, b, 0.5)
            with np.errstate(all="ignore"):
                r_dp = abs(ratio_form(a, b, C_B3) / md - 1) / abs(ratio_form(a, b, 0.0) / md - 1)
            rows.append((a, d, float(r_mp), float(r_dp)))
    return rows


def threshold_failure_ratio(alpha=100.0, c1=C_THRESHOLD):
    """Largest beta/alpha below which nu_{c1} falls below the median at this alpha (Remark 1)."""
    import mpmath as mp
    def sign(r):
        b = alpha * r
        ga, gb = alpha - mp.mpf(1) / 3 + c1 / mp.mpf(alpha), b - mp.mpf(1) / 3 + c1 / mp.mpf(b)
        return ga / (ga + gb) - median_mp(alpha, b)
    lo, hi = 1 + 1e-6, 3.0          # negative at lo, positive at hi
    assert sign(lo) < 0 < sign(hi)
    for _ in range(40):
        mid = np.sqrt(lo * hi)
        lo, hi = (mid, hi) if sign(mid) < 0 else (lo, mid)
    return hi


def diagonal_crossing(c1=C_B3):
    """Where c*(alpha, alpha) = c1, the alpha beyond which nu_{c1} overestimates just off the diagonal."""
    from scipy.optimize import brentq
    return brentq(lambda t: c_ideal(t, t) - c1, 1.2, 4.0, xtol=1e-10)


def c_star_peak():
    """Peak of c*(alpha, beta), on the diagonal."""
    from scipy.optimize import minimize_scalar
    r = minimize_scalar(lambda t: -c_ideal(t, t), bounds=(0.3, 0.8), method="bounded",
                        options={"xatol": 1e-9})
    return -r.fun, r.x


def posterior_example(n=10, xs=(0, 1, 2)):
    """Medians of Beta(x + 1/3, n - x + 1/3), the posterior under Kerman's neutral prior."""
    rows = []
    for x in xs:
        a, b = x + 1 / 3, n - x + 1 / 3
        m = betaincinv(a, b, 0.5)
        rows.append((x, m, ratio_form(a, b, 0.0), ratio_form(a, b, C_B3), ratio_form(a, b, C_MINIMAX_THIRD)))
    return rows


def gamma_numbers():
    """Section 7: where g_{1/36} crosses the gamma median, and its worst overestimate for alpha >= 1."""
    from scipy.optimize import brentq, minimize_scalar
    x_cross = brentq(lambda t: g(t, C_B3) - gammaincinv(t, 0.5), 0.5, 1.0, xtol=1e-14)
    r = minimize_scalar(lambda t: -(g(t, C_B3) / gammaincinv(t, 0.5) - 1), bounds=(1, 3),
                        method="bounded", options={"xatol": 1e-10})
    return x_cross, -r.fun, r.x


def numbers_quoted():
    """Print every number quoted in the text, by section."""
    pct = lambda v: f"{100 * v:+.3f}%"
    print("Section 2 (background)")
    lo, hi = worst_errors(0.0, 1.0)
    print(f"  Kerman, worst error over 1 <= alpha <= beta: {pct(lo)}")
    lo, hi = worst_errors("wh", 1.0)
    print(f"  Paulson nu_WH, worst error over 1 <= alpha <= beta: {pct(hi)}")
    print(f"  Carter at alpha = 1, beta -> infinity: 1/log 2 - 1 = {pct(1 / np.log(2) - 1)}")
    print("Section 3 (rays)")
    print(f"  c*_r between 8/405 = {8/405:.6f} and 1/45 = {1/45:.6f}")
    for c1, name in ((0.0, "Kerman"), (C_B3, "nu_1/36")):
        k = ray_coefficient(c1, 2.0)
        a = 400.0
        e = ratio_form(a, 2 * a, c1) / float(median_mp(a, 2 * a)) - 1
        print(f"  beta = 2 alpha, {name}: error ~ {k:+.4f}/alpha^2 (alpha^2 e at alpha = 400: {a * a * e:+.4f})")
    print(f"  Remark 1: nu_1/45 below the median for beta/alpha < {threshold_failure_ratio():.3f} at alpha = 100"
          " (40-digit medians)")
    print("Section 4 (nu_1/36)")
    (en, an, bn), (ep, ap, bp) = worst_location(C_B3, 1.0)
    print(f"  over 1 <= alpha <= beta: most negative {pct(en)} at alpha = {an:.3f}, beta = {bn:.3f}; "
          f"most positive {pct(ep)} at alpha = {ap:.3f}, beta = {bp}")
    from scipy.optimize import minimize_scalar
    r = minimize_scalar(lambda t: ratio_form(1.0, t, C_B3) / betaincinv(1.0, t, 0.5) - 1, bounds=(1.2, 3),
                        method="bounded", options={"xatol": 1e-10})
    print(f"  refined: at alpha = 1 the most negative error is at beta = {r.x:.3f}")
    k_lo, _ = worst_errors(0.0, 1.0)
    print(f"  Kerman's worst over its worst: {abs(k_lo) / max(abs(en), abs(ep)):.1f} times")
    print(f"  largest |error of nu_1/36| / |error of Kerman| on the comparison grid: {kerman_vs_b3():.4f}"
          f" (13/32 = {13/32})")
    rows = near_diagonal_check()
    print(f"  near-diagonal check (40 digits): largest ratio {max(r[2] for r in rows):.4f} over "
          f"alpha in {{1/3 + 1e-4, 1, 10, 100, 1000}}, beta/alpha - 1 in {{1e-6, 1e-4, 1e-2}}; "
          f"double precision differs by up to {max(abs(r[3] - r[2]) for r in rows):.2g}")
    print(f"  sign of the error just off the diagonal changes at alpha = {diagonal_crossing():.4f}")
    lo, _ = worst_errors(C_B3, 1 / 3)
    _, hi3 = worst_errors(C_MINIMAX_THIRD, 1 / 3)
    print(f"  over alpha, beta >= 1/3: nu_1/36 worst {pct(lo)}; minimax member worst {pct(hi3)}")
    for x, m, k, b3, mm in posterior_example():
        print(f"  posterior n = 10, x = {x}: median {m:.5f}; Kerman {k:.5f} ({pct(k / m - 1)}); "
              f"nu_1/36 {b3:.5f} ({pct(b3 / m - 1)}); minimax(1/3) {mm:.5f} ({pct(mm / m - 1)})")
    print("Section 5 (ideal parameter)")
    cp, ap = c_star_peak()
    print(f"  c* peak {cp:.5f} at alpha = beta = {ap:.3f}; 1/29 = {1/29:.5f}; c*(1, 1) = {c_ideal(1.0, 1.0):.5f} "
          f"(closed form (3 - 4 log 2)/(3 (1 + 2 log 2)) = {(3 - 4*np.log(2)) / (3*(1 + 2*np.log(2))):.5f})")
    print("Section 6 (other choices of c1)")
    for a0 in (1.0, 0.5, 1 / 3):
        c, worst = minimax_c(a0)
        print(f"  minimax c1 over alpha >= {a0:.4g}: {c:.6f}, worst {pct(worst)}")
    for metric in ("logit", "cdf"):
        c, worst = minimax_c_metric(metric)
        print(f"  minimax c1 over alpha >= 1 under {metric} error: {c:.6f}")
    for a0 in (1.0, 0.5, 1 / 3):
        lo, hi = worst_errors(C_SERIES2, a0)
        print(f"  series to c2, worst over alpha >= {a0:.4g}: {pct(max(-lo, hi))}")
    for f, name in ((c_shape_series, "8/405 + (184/25515)(1/a + 1/b)"), (c_shape_150, "(3 + 1/a + 1/b)/150")):
        lo, hi = worst_errors(f, 1.0)
        print(f"  c1 = {name}: worst over 1 <= alpha <= beta {pct(max(-lo, hi))}")
    print("Section 7 (gamma median)")
    x_cross, over, at = gamma_numbers()
    print(f"  g_1/36 crosses the gamma median at alpha = {x_cross:.4f}; worst overestimate for alpha >= 1: "
          f"{pct(over)} at alpha = {at:.3f}")
    print(f"  at alpha = 1: 25/36 = {25/36:.5f} vs log 2 = {np.log(2):.5f}, {pct(25 / 36 / np.log(2) - 1)}")
    c, x = c_gamma_upper()
    print(f"  smallest upper-bound c1 = {c:.5f}, touching at alpha = {x:.3f}")


# Figures as submitted (Stat wants one EPS per figure, named for the lead author and figure number)
SUBMISSION = {"fig0_beta_rel": "Lyon_Figure1", "fig0_ideal_c": "Lyon_Figure2",
              "fig0_gamma_linear": "Lyon_Figure3"}


if __name__ == "__main__":
    import matplotlib
    matplotlib.use("Agg")
    import os
    os.makedirs("figures", exist_ok=True)
    for name, out in SUBMISSION.items():
        fig = FIGURES[name]()
        fig.savefig(f"figures/{out}.eps")
        plt.close(fig)
        print("wrote", out)

